1-supertransitive subfactors with index at most 6+1/5

We classify irreducible II_1 subfactors A \subset B such that B \ominus A is reducible as an A-A bimodule, with index at most 6+1/5, leaving aside the composite subfactors at index exactly 6. Previous work has already achieved this up to index 3+\sqrt{5} \approx 5.23. We find there are exactly three such subfactors with index in (3+\sqrt{5}, 6+1/5], all with index 3+2\sqrt{2}. One of these comes from SO(3)_q at a root of unity, while the other two appear to be closely related, and are `braided up to a sign'.

==> code/BraidRelationsForS.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    471777,      11711]
NotebookOptionsPosition[    451773,      11076]
NotebookOutlinePosition[    452133,      11092]
CellTagsIndexPosition[    452090,      11089]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/math papers/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/Math/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.4202924816948385`*^9, 3.4202924867921677`*^9}, {
   3.420292533539387*^9, 3.4202925795154977`*^9}, {3.4223754203353004`*^9, 
   3.4223754221679363`*^9}, {3.4783511812374763`*^9, 3.478351190871888*^9}, {
   3.478353790142556*^9, 3.478353790976256*^9}, {3.4783640097385807`*^9, 
   3.478364010589221*^9}, 3.483182650776827*^9, {3.523296317808323*^9, 
   3.523296322490415*^9}, 3.5330507405475483`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.533050742681106*^9, 3.53381584771876*^9, {3.533815929421961*^9, 
   3.5338159544715557`*^9}, 3.535726772490385*^9, 3.5359152041878977`*^9, 
   3.536332749643167*^9, 3.536333825183696*^9, 3.5363403753433123`*^9, 
   3.5363404208155527`*^9, 3.538250724531488*^9, 3.5390216126408653`*^9, 
   3.539022073670208*^9, 3.539613335670711*^9, 3.541794459834984*^9, 
   3.541795158532763*^9, 3.541864635701356*^9, 3.5425490880622063`*^9, 
   3.543676467365384*^9, 3.5436853563912086`*^9, 3.544296718368208*^9, 
   3.5442974041698303`*^9, {3.544368109045473*^9, 3.544368119498687*^9}, 
   3.5443681903086243`*^9, 3.5443788314701977`*^9, 3.5443914048527718`*^9, 
   3.544461846991688*^9, 3.544479965186211*^9, 3.5445348096751413`*^9, 
   3.544901538133245*^9, 3.5449092552215567`*^9, 3.544911709545677*^9, 
   3.544960660486909*^9, 3.5449707267832117`*^9, 3.544980015402903*^9, 
   3.546720550178382*^9, 3.546894432569964*^9, 3.5468944853907127`*^9, {
   3.5468967551251*^9, 3.546896775006694*^9}, 3.546897736349608*^9, 
   3.547123606386615*^9, 3.547124072699914*^9, 3.547850315804966*^9, 
   3.548103469776724*^9, 3.548104000572476*^9, 3.548159027176359*^9, 
   3.548160782012642*^9, 3.548275171511692*^9, 3.548275640541307*^9, 
   3.548275975613237*^9, 3.54828629460607*^9, 3.548363868185361*^9, 
   3.548386053017709*^9, 3.5484198743622847`*^9, 3.548420112252919*^9, 
   3.548848739419794*^9, 3.548892736370492*^9, {3.548936549996245*^9, 
   3.548936568721094*^9}, 3.548944126991247*^9, {3.548950302052734*^9, 
   3.5489503161954317`*^9}, 3.550542701849448*^9, 3.550938708202526*^9, 
   3.5528377547595253`*^9, 3.5528379905276337`*^9, 3.55326635246809*^9, 
   3.5532881225651207`*^9, 3.553341367556757*^9, 3.553343708960107*^9, 
   3.553515644785007*^9, {3.55404436734293*^9, 3.554044381953467*^9}, 
   3.5541419057556677`*^9, {3.5548109619251347`*^9, 3.5548109888435802`*^9}, 
   3.554812345059909*^9, 3.5557925013134317`*^9, 3.555941793408874*^9, 
   3.556039503983697*^9, 3.5562210092134733`*^9, 3.556222741494792*^9, 
   3.556294597712037*^9, 3.557086003658567*^9, 3.557250238393518*^9, 
   3.557256633830969*^9, 3.5573257329276323`*^9, 3.557328125549303*^9, 
   3.558296414944728*^9, 3.5582964897909603`*^9, 3.558296798419623*^9, 
   3.5582972094532413`*^9, 3.55874897690559*^9, 3.560876698047174*^9, 
   3.561055850797998*^9, 3.563376295094941*^9, 3.577730436636994*^9, 
   3.590793136231105*^9, 3.59079374012842*^9, 3.5908414524491043`*^9, 
   3.590842129744301*^9, 3.590842261479312*^9, 3.5908439824799*^9, 
   3.590926325088469*^9, 3.590928987924155*^9, 3.59095030872515*^9, 
   3.590950844576475*^9, 3.590952103233897*^9, {3.590960760136117*^9, 
   3.590960771077199*^9}, 3.591202271352343*^9, 3.591203552874017*^9, 
   3.591997088926496*^9, 3.5919996588416433`*^9, 3.592037403594562*^9, 
   3.592048374678664*^9, 3.592050476758933*^9, 3.592134881590887*^9, 
   3.592162467243211*^9, 3.592221833946249*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.533050742681106*^9, 3.53381584771876*^9, {3.533815929421961*^9, 
   3.5338159544715557`*^9}, 3.535726772490385*^9, 3.5359152041878977`*^9, 
   3.536332749643167*^9, 3.536333825183696*^9, 3.5363403753433123`*^9, 
   3.5363404208155527`*^9, 3.538250724531488*^9, 3.5390216126408653`*^9, 
   3.539022073670208*^9, 3.539613335670711*^9, 3.541794459834984*^9, 
   3.541795158532763*^9, 3.541864635701356*^9, 3.5425490880622063`*^9, 
   3.543676467365384*^9, 3.5436853563912086`*^9, 3.544296718368208*^9, 
   3.5442974041698303`*^9, {3.544368109045473*^9, 3.544368119498687*^9}, 
   3.5443681903086243`*^9, 3.5443788314701977`*^9, 3.5443914048527718`*^9, 
   3.544461846991688*^9, 3.544479965186211*^9, 3.5445348096751413`*^9, 
   3.544901538133245*^9, 3.5449092552215567`*^9, 3.544911709545677*^9, 
   3.544960660486909*^9, 3.5449707267832117`*^9, 3.544980015402903*^9, 
   3.546720550178382*^9, 3.546894432569964*^9, 3.5468944853907127`*^9, {
   3.5468967551251*^9, 3.546896775006694*^9}, 3.546897736349608*^9, 
   3.547123606386615*^9, 3.547124072699914*^9, 3.547850315804966*^9, 
   3.548103469776724*^9, 3.548104000572476*^9, 3.548159027176359*^9, 
   3.548160782012642*^9, 3.548275171511692*^9, 3.548275640541307*^9, 
   3.548275975613237*^9, 3.54828629460607*^9, 3.548363868185361*^9, 
   3.548386053017709*^9, 3.5484198743622847`*^9, 3.548420112252919*^9, 
   3.548848739419794*^9, 3.548892736370492*^9, {3.548936549996245*^9, 
   3.548936568721094*^9}, 3.548944126991247*^9, {3.548950302052734*^9, 
   3.5489503161954317`*^9}, 3.550542701849448*^9, 3.550938708202526*^9, 
   3.5528377547595253`*^9, 3.5528379905276337`*^9, 3.55326635246809*^9, 
   3.5532881225651207`*^9, 3.553341367556757*^9, 3.553343708960107*^9, 
   3.553515644785007*^9, {3.55404436734293*^9, 3.554044381953467*^9}, 
   3.5541419057556677`*^9, {3.5548109619251347`*^9, 3.5548109888435802`*^9}, 
   3.554812345059909*^9, 3.5557925013134317`*^9, 3.555941793408874*^9, 
   3.556039503983697*^9, 3.5562210092134733`*^9, 3.556222741494792*^9, 
   3.556294597712037*^9, 3.557086003658567*^9, 3.557250238393518*^9, 
   3.557256633830969*^9, 3.5573257329276323`*^9, 3.557328125549303*^9, 
   3.558296414944728*^9, 3.5582964897909603`*^9, 3.558296798419623*^9, 
   3.5582972094532413`*^9, 3.55874897690559*^9, 3.560876698047174*^9, 
   3.561055850797998*^9, 3.563376295094941*^9, 3.577730436636994*^9, 
   3.590793136231105*^9, 3.59079374012842*^9, 3.5908414524491043`*^9, 
   3.590842129744301*^9, 3.590842261479312*^9, 3.5908439824799*^9, 
   3.590926325088469*^9, 3.590928987924155*^9, 3.59095030872515*^9, 
   3.590950844576475*^9, 3.590952103233897*^9, {3.590960760136117*^9, 
   3.590960771077199*^9}, 3.591202271352343*^9, 3.591203552874017*^9, 
   3.591997088926496*^9, 3.5919996588416433`*^9, 3.592037403594562*^9, 
   3.592048374678664*^9, 3.592050476758933*^9, 3.592134881590887*^9, 
   3.592162467243211*^9, 3.592221833954053*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Setup", "Section",
 CellChangeTimes->{{3.590794198521717*^9, 3.5907941992862263`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IsZeroQ", "[", "elt_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Union", "[", 
     RowBox[{"parallelRootReduce", "[", 
      RowBox[{"GPACoefficients", "[", "elt", "]"}], "]"}], "]"}], "===", 
    RowBox[{"{", "0", "}"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IsSelfAdjointQ", "[", "elt_", "]"}], ":=", 
  RowBox[{"IsZeroQ", "[", 
   RowBox[{"elt", "-", 
    RowBox[{"GPAConjugate", "[", "elt", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.590793365748301*^9, 3.5907933673222303`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "FindSpanningSet1", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FindSpanningSet1", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", 
    RowBox[{"bound_:", "\[Infinity]"}]}], "]"}], ":=", 
  RowBox[{"{", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FindSpanningSet1", "[", 
   RowBox[{
    RowBox[{"m_", "?", "MatrixQ"}], ",", 
    RowBox[{"bound_:", "\[Infinity]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"basis", "=", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"rowReduce", "=", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"i", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"FindSpanningSetCounter1", "=", 
      RowBox[{"Length", "[", "m", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "basis", "]"}], "<", "bound"}], "\[And]", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "m", "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"FindSpanningSetCounter1", "--"}], ";", "\[IndentingNewLine]", 
        RowBox[{"rowReduce", "=", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"RowReduce", "[", 
            RowBox[{"Append", "[", 
             RowBox[{"rowReduce", ",", 
              RowBox[{
              "m", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
             "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ".."}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "rowReduce", "]"}], ">", 
           RowBox[{"Length", "[", "basis", "]"}]}], ",", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"basis", ",", "i"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"++", "i"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", "basis"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.517844561679811*^9, 3.5178445698250628`*^9}, 
   3.5564781872829323`*^9, {3.557088477604653*^9, 3.5570885744519444`*^9}, {
   3.5570895771991463`*^9, 3.557089581589941*^9}, {3.557091025128276*^9, 
   3.557091162467298*^9}, {3.557091248086112*^9, 3.557091571716848*^9}, {
   3.5590074574909554`*^9, 3.559007488976815*^9}, {3.562333607907629*^9, 
   3.562333626484009*^9}}],

Cell[BoxData[{
 RowBox[{"Clear", "[", "TemperleyLieb", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TemperleyLieb", "[", 
   RowBox[{"G_", ",", "0", ",", "shaded_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"EmptyGPA4Element", "[", 
    RowBox[{"G", ",", 
     RowBox[{"If", "[", 
      RowBox[{"shaded", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "\"\<Lopsided\>\""}], 
    "]"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TemperleyLieb", "[", 
   RowBox[{"G_", ",", "1", ",", "shaded_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"IdentityTL", "[", 
    RowBox[{"G", ",", "1", ",", 
     RowBox[{"If", "[", 
      RowBox[{"shaded", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"If", "[", 
      RowBox[{"shaded", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", "\"\<Lopsided\>\""}], 
    "]"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TemperleyLieb", "[", 
   RowBox[{"G_", ",", 
    RowBox[{"n_", "/;", 
     RowBox[{"n", "\[GreaterEqual]", "2"}]}], ",", "shaded_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"all", ",", "positions", ",", "newOver1", ",", "newOver2"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"newOver1", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Xor", "[", 
         RowBox[{
          RowBox[{"OddQ", "[", "n", "]"}], ",", "shaded"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"newOver2", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Xor", "[", 
         RowBox[{
          RowBox[{"OddQ", "[", "n", "]"}], ",", "shaded"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"all", "=", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"NestList", "[", 
            RowBox[{"GPAFourierTransformTwice", ",", "#", ",", 
             RowBox[{"n", "-", "1"}]}], "]"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"AddStrandOnRight", "[", 
              RowBox[{"#", ",", "newOver1"}], "]"}], "&"}], "/@", 
            RowBox[{"TemperleyLieb", "[", 
             RowBox[{"G", ",", 
              RowBox[{"n", "-", "1"}], ",", "shaded"}], "]"}]}], ")"}]}], ",",
          "1"}], "]"}], "~", "Join", "~", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"NestList", "[", 
            RowBox[{"GPAFourierTransformTwice", ",", "#", ",", 
             RowBox[{"n", "-", "1"}]}], "]"}], "&"}], "/@", 
          RowBox[{"(", 
           RowBox[{"GPAFourierTransform", "/@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"AddStrandOnRight", "[", 
                RowBox[{"#", ",", "newOver2"}], "]"}], "&"}], "/@", 
              RowBox[{"TemperleyLieb", "[", 
               RowBox[{"G", ",", 
                RowBox[{"n", "-", "1"}], ",", 
                RowBox[{"!", "shaded"}]}], "]"}]}], ")"}]}], ")"}]}], ",", 
         "1"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"positions", "=", 
      RowBox[{"FindSpanningSet1", "[", 
       RowBox[{"GPACoefficients", "/@", "all"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
     "all", "\[LeftDoubleBracket]", "positions", 
      "\[RightDoubleBracket]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",\

 CellChangeTimes->{{3.556478257426169*^9, 3.556478263097021*^9}, {
   3.556478296566886*^9, 3.556478361565298*^9}, {3.556478409381706*^9, 
   3.5564784692374*^9}, {3.55647856863231*^9, 3.5564786253793592`*^9}, {
   3.556478693839819*^9, 3.556478774442246*^9}, {3.5564788124008007`*^9, 
   3.556478861566683*^9}, {3.5564789303591633`*^9, 3.556478930454587*^9}, {
   3.5564790525724077`*^9, 3.556479071512659*^9}, {3.556479149402956*^9, 
   3.5564791595545673`*^9}, 3.556479198203762*^9, {3.55647924864037*^9, 
   3.55647928977596*^9}, {3.557240560690308*^9, 3.5572405612445602`*^9}, 
   3.590953638566043*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "S1  ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{
    GraphicsBox[
     {Thickness[0.016093484986175587`], 
      {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrf5J5eWsk1wO9wu7+p4UGThcevzdbG4fl8MPw2fr
WPcYOLRZXDua+5TTYVb5nEXKDIYON/Rv8O6+yeGwnvl5zwlbQ4dwTrF243J2
B5Xp/yfUFRs6TGNZsbL1JKvDk0/yl87PN3TQSFz2Nv4Os8Pt643FbgcNHebF
aZ4u2M3o8I0tfkbONUMHkcpJJWef/LOXd/yYfOauocOcJ+5/TgX9sofJCyq3
uEsLfrOH6fdrMl8iaP7JHmZ+/IIlB5h2vLWH2a+4tXNytd4Le5j7Ztz7F2PC
8MQe5v6aHU92XI5+aA/zX/M9aWeGggf2MP/D5B8A+Uc0DeD69x0UVws+rQ83
/1GE+HbBAH24/T4tvP7rn+jB3acg/yVHrEcP7v4GlqP9hp56cP9N4K8yey2n
B/d/gTTvA10BPXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390
PgB/Nvia
        "]]}, 
      {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrf5J5eWsk1wO9wu7+p4UGThcevzdbG4fl8MPw2fr
WPcYOLRZXDua+5TTYVb5nEXKDIYON/Rv8O6+yeGwnvl5zwlbQ4dwTrF243J2
B5Xp/yfUFRs6TGNZsbL1JKvDk0/yl87PN3TQSFz2Nv4Os8Pt643FbgcNHebF
aZ4u2M3o8I0tfkbONUMHkcpJJWef/LOXd/yYfOauocOcJ+5/TgX9sofJCyq3
uEsLfrOH6fdrMl8iaP7JHmZ+/IIlB5h2vLWH2a+4tXNytd4Le5j7Ztz7F2PC
8MQe5v6aHU92XI5+aA/zX/M9aWeGggf2MP/D5B8A+Uc0DeD69x0UVws+rQ83
/1GE+HbBAH24/T4tvP7rn+jB3acg/yVHrEcP7v4GlqP9hp56cP9N4K8yey2n
B/d/gTTvA10BPXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390
PgB/Nvia
         "]]}, 
       LineBox[{{1.93086, 16.448800000000002`}, {30.277699999999996`, 
        16.448800000000002`}}]}, 
      {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvfSFh97/jfYO9wu7+p4UGTjUrNuWNH+VvcMPw2fr
WPcYOCTW37StnGrvMKt8ziJlBkOHLCCDqcTeYT3z854TtoYOq+zCoze62zuo
TP8/oa7Y0MFstV34b0F7hyef5C+dn2/ooCj/JSfsip3D7euNxW4HDR1AxllM
sHP4xhY/I+eaoUOK5KMIcXc7B3nHj8ln7kL43//aIuQ7kmPv7LSF6/8W/Hip
dY0t3Pw1mfcKu9xs4faLbb/IYCdlC3ffMU2rSad/2MDd779+SuqKxzZw/9mb
xu3yvGMD9z9M/gGQf0TTAK5/30FxteDT+nDzga7eLhigD7ffp4XXf/0TPbj7
FID+FuvRg7u/geVov6GnHtx/E/irzF7L6cH9XyDN+0BXQA8ePjB5WPjB9MPC
F2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AJLTvlA==
        "]]}, 
      {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvfSFh97/jfYO9wu7+p4UGTjUrNuWNH+VvcMPw2fr
WPcYOCTW37StnGrvMKt8ziJlBkOHLCCDqcTeYT3z854TtoYOq+zCoze62zuo
TP8/oa7Y0MFstV34b0F7hyef5C+dn2/ooCj/JSfsip3D7euNxW4HDR1AxllM
sHP4xhY/I+eaoUOK5KMIcXc7B3nHj8ln7kL43//aIuQ7kmPv7LSF6/8W/Hip
dY0t3Pw1mfcKu9xs4faLbb/IYCdlC3ffMU2rSad/2MDd779+SuqKxzZw/9mb
xu3yvGMD9z9M/gGQf0TTAK5/30FxteDT+nDzga7eLhigD7ffp4XXf/0TPbj7
FID+FuvRg7u/geVov6GnHtx/E/irzF7L6cH9XyDN+0BXQA8ePjB5WPjB9MPC
F2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AJLTvlA==
         "]]}, 
       LineBox[{{30.277699999999996`, 16.448800000000002`}, {
        58.62459999999999, 9.36211}}], 
       LineBox[{{30.277699999999996`, 16.448800000000002`}, {
        58.62459999999999, 23.5355}}]}, 
      {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq5/De+n46rSdSg6/r1S83Mbo55AhG+q7
wlvZIc+W67ryd18HkxltDx9fVnb45BXZlvHM10Epp6JK11/FQVj25FP7C74O
/yrWR83cpeIQdXnP45Stvg4z5m04Yi2s6uDXOz1v0jRfh317GH5rhKk61GXt
KWku8XWw26ziUNqg6lDQ1ffkk7+vw9PEhddM+lUdUlYlhCRpI+Qnt7dGBXMi
9Hc4JjxteOUDN//c9+DHS8/7wO1/d/KwU+1OH7j7iq4LfTq4wgfu/qf2S+7r
zfOB+++C0u2fdbN84P6HyV+YVqyppq4E15/9zUH7wzxFuPkbXou/WaesCLd/
krrndZ8dCnD3sUSrRmyJV4C7/4fZ35vnZRTg/jtyw2mC8FN5uP9TI45Kzzwu
Dw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwD8dfZQ
        "]]}, 
      {EdgeForm[{Thickness[0.0064132537669909714`], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq5/De+n46rSdSg6/r1S83Mbo55AhG+q7
wlvZIc+W67ryd18HkxltDx9fVnb45BXZlvHM10Epp6JK11/FQVj25FP7C74O
/yrWR83cpeIQdXnP45Stvg4z5m04Yi2s6uDXOz1v0jRfh317GH5rhKk61GXt
KWku8XWw26ziUNqg6lDQ1ffkk7+vw9PEhddM+lUdUlYlhCRpI+Qnt7dGBXMi
9Hc4JjxteOUDN//c9+DHS8/7wO1/d/KwU+1OH7j7iq4LfTq4wgfu/qf2S+7r
zfOB+++C0u2fdbN84P6HyV+YVqyppq4E15/9zUH7wzxFuPkbXou/WaesCLd/
krrndZ8dCnD3sUSrRmyJV4C7/4fZ35vnZRTg/jtyw2mC8FN5uP9TI45Kzzwu
Dw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwD8dfZQ
         "]]}}, 
      {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq58DD5N2u1inucPvKxUvtzH6ORzzNu+0
vGTukGfLdV35u6/DlG9s8RFiFg6fvCLbMp75OnwEavsbbOEgLHvyqf0FX4eY
3KP/NnVaOERd3vM4ZauvQ9AOuVbmbRYOfr3T8yZN83XwSxKIqLxu4VCXtaek
ucTX4eyq81fnvbFwKOjqe/LJHyh/cWLMv88WDimrEkKStBHyk9tbo4I5Efo7
HBOeNrzygZt/7nvw46XnfeD2vzt52Kl2pw/cfUXXhT4dXOEDd/9T+yX39eb5
wP13Qen2z7pZPnD/w+SFgeHyzd4crt8G6MA7v83g5u9Yz/zcZp8Z3H4Qv6fD
DO6+nOe/VzrGmMHdz/ZBzOOClRncf9uS6m+uVTWD+3/tjfgyfzkzePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AMsM+oE=
        "]]}, 
      {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq58DD5N2u1inucPvKxUvtzH6ORzzNu+0
vGTukGfLdV35u6/DlG9s8RFiFg6fvCLbMp75OnwEavsbbOEgLHvyqf0FX4eY
3KP/NnVaOERd3vM4ZauvQ9AOuVbmbRYOfr3T8yZN83XwSxKIqLxu4VCXtaek
ucTX4eyq81fnvbFwKOjqe/LJHyh/cWLMv88WDimrEkKStBHyk9tbo4I5Efo7
HBOeNrzygZt/7nvw46XnfeD2vzt52Kl2pw/cfUXXhT4dXOEDd/9T+yX39eb5
wP13Qen2z7pZPnD/w+SFgeHyzd4crt8G6MA7v83g5u9Yz/zcZp8Z3H4Qv6fD
DO6+nOe/VzrGmMHdz/ZBzOOClRncf9uS6m+uVTWD+3/tjfgyfzkzePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AMsM+oE=
         "]]}, 
       LineBox[{{58.62459999999999, 9.36211}, {86.97149999999999, 2.27539}}], 
       LineBox[{{58.62459999999999, 9.36211}, {86.97149999999999, 
        16.448800000000002`}}], 
       LineBox[{{58.62459999999999, 23.5355}, {86.97149999999999, 
        16.448800000000002`}}], 
       LineBox[{{58.62459999999999, 23.5355}, {86.97149999999999, 
        30.622299999999992`}}]}, 
      {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCHO5qya/4bMznMjdM8zSEe5uBUsaXQ
pZbF4T8Q7BcMc+hiqlXyn8fmsFomKiWZM8zh3KF5ZRXdHA5sH8Q8Av6FOmht
dlSTtORyKNkq+vvxh1CHbWd7X3bO5naIWGF6tvphqEMXz+oK5eU8DhIsYXyl
F0IdjmQe7LYL4AXzdfeFOtTc/3HLuJvXQUjE/tiT1Qj5lU2BnndnIfQvub+P
r6QbYf6xXTt62eoQ9l9bXGD7qSgU7r6ZWhJTp2SFwt1/6d4Dbu/UULj/PAL+
SBQnh8L9D5Ov66x4/efqf3uY/mMZsqG+U37bw8yfsOjcHedd3+1h9t96bnjK
OP6LPcx9i1++SSmY9dEe5v5rG71ezmR7bw/zX8JZxibLpDf2MP8/afdSTit7
bQ8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAvHb6Wg==

        "]]}, 
      {EdgeForm[{Thickness[0.0064132537669909714`], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCHO5qya/4bMznMjdM8zSEe5uBUsaXQ
pZbF4T8Q7BcMc+hiqlXyn8fmsFomKiWZM8zh3KF5ZRXdHA5sH8Q8Av6FOmht
dlSTtORyKNkq+vvxh1CHbWd7X3bO5naIWGF6tvphqEMXz+oK5eU8DhIsYXyl
F0IdjmQe7LYL4AXzdfeFOtTc/3HLuJvXQUjE/tiT1Qj5lU2BnndnIfQvub+P
r6QbYf6xXTt62eoQ9l9bXGD7qSgU7r6ZWhJTp2SFwt1/6d4Dbu/UULj/PAL+
SBQnh8L9D5Ov66x4/efqf3uY/mMZsqG+U37bw8yfsOjcHedd3+1h9t96bnjK
OP6LPcx9i1++SSmY9dEe5v5rG71ezmR7bw/zX8JZxibLpDf2MP8/afdSTit7
bQ8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAvHb6Wg==

         "]]}}, 
      {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH+4VdfU+KDBzmxmme5hAPc/hh+Gwd
6x4Dh/9AsF8wzGFW+ZxFygyGDqtlolKSOcMc1jM/7zlha+jA9kHMI+BfqIPK
9P8T6ooNHUq2iv5+/CHU4ckn+Uvn5xs6RKwwPVv9MNTh9vXGYreDhg4SLGF8
pRdCHb6xxc/IuQbh6+4LdZB3/Jh85q6hg5CI/bEnqxHyK5sCPe/OQuhfcn8f
X0k3wvxju3b0stUh7L+2uMD2U1Eo3H0ztSSmTskKhbv/0r0H3N6poXD/eQT8
kShODoX7Hyb/AMg/omkA17/voLha8Gl9uPmPIsS3Cwbow+33aeH1X/9ED+4+
BfkvOWI9enD3N7Ac7Tf01IP7bwJ/ldlrOT24/wukeR/oCujBwwcmDws/mH5Y
+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBXRDwlQ==
        "]]}, 
      {EdgeForm[{Thickness[0.0064132537669909714`], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH+4VdfU+KDBzmxmme5hAPc/hh+Gwd
6x4Dh/9AsF8wzGFW+ZxFygyGDqtlolKSOcMc1jM/7zlha+jA9kHMI+BfqIPK
9P8T6ooNHUq2iv5+/CHU4ckn+Uvn5xs6RKwwPVv9MNTh9vXGYreDhg4SLGF8
pRdCHb6xxc/IuQbh6+4LdZB3/Jh85q6hg5CI/bEnqxHyK5sCPe/OQuhfcn8f
X0k3wvxju3b0stUh7L+2uMD2U1Eo3H0ztSSmTskKhbv/0r0H3N6poXD/eQT8
kShODoX7Hyb/AMg/omkA17/voLha8Gl9uPmPIsS3Cwbow+33aeH1X/9ED+4+
BfkvOWI9enD3N7Ac7Tf01IP7bwJ/ldlrOT24/wukeR/oCujBwwcmDws/mH5Y
+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBXRDwlQ==
         "]]}}, 
      {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH/z4tvP7z7Rzmxmme5hAPcxCWPfk0
/4Wdw38g2C8Y5tBTWijdq2PvsFomKiWZM8xhRzbnT4Msewe2D2IeAf9CHR6J
ADXMt3co2Sr6+/GHUIfwNotrpmfsHSJWmJ6tfhjqkHr1edbqt/YOEixhfKUX
Qh3WdN/OyGB0APN194U67DWYqSXB6uAgJGJ/7MlqhPzKpkDPu7MQ+pfc38dX
0o0w/9iuHb1sdQj7ry0usP1UFAp3H9DUqVOyQuHuv3TvAbd3aijcfx4BfySK
k0Ph/ofJM/i28OqH2cH1M+1hFRIRsoObP6W9Nar4ii3cfq+5DWqH5tnC3bfl
VfHW0iJbuPtTYu+4MQfawv335pGZ1ANrW7j/72Qw5Dea2MLDByYPCz+Yflj4
wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGDOuje
        "]]}, 
      {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH/z4tvP7z7Rzmxmme5hAPcxCWPfk0
/4Wdw38g2C8Y5tBTWijdq2PvsFomKiWZM8xhRzbnT4Msewe2D2IeAf9CHR6J
ADXMt3co2Sr6+/GHUIfwNotrpmfsHSJWmJ6tfhjqkHr1edbqt/YOEixhfKUX
Qh3WdN/OyGB0APN194U67DWYqSXB6uAgJGJ/7MlqhPzKpkDPu7MQ+pfc38dX
0o0w/9iuHb1sdQj7ry0usP1UFAp3H9DUqVOyQuHuv3TvAbd3aijcfx4BfySK
k0Ph/ofJM/i28OqH2cH1M+1hFRIRsoObP6W9Nar4ii3cfq+5DWqH5tnC3bfl
VfHW0iJbuPtTYu+4MQfawv335pGZ1ANrW7j/72Qw5Dea2MLDByYPCz+Yflj4
wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGDOuje
         "]]}, 
       LineBox[{{86.97149999999999, 16.448800000000002`}, {
        115.31799999999997`, 16.448800000000002`}}]}, 
      {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfbxs33wp/ViH+4VdfU+KDBy4mbTbnXRjHX4YPlvH
usfAIXNPyeQf6rEOs8rnLFJmMHTYf2qh6yz5WIf1zM97TtgaOrwK3CHXKhLr
oDL9/4S6YkOHE0DzxNhjHZ58kr90fr6hg0ncLs8132Mcbl9vLHY7aOjAo7tp
7uJnMQ7f2OJn5FwzdNDnWCMTdSXGQd7xY/KZu4YOJZMlWMQOIeQVNhRlCG5E
6O/Jef575cIYuPlc1xcX2E6Jgdv/5e+VCs3OGLj75r1ffux0Qwzc/fG7PHma
qmPg/gObVxkD9z9M/gGQf0TTAK5/30FxteDT+nDzH0WIbxcM0Ifb79PC67/+
iR7cfQryX3LEevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQg4cPTB4W
fjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCucfBJ
        "]]}, 
      {EdgeForm[{Thickness[0.0064132537669909714`], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfbxs33wp/ViH+4VdfU+KDBy4mbTbnXRjHX4YPlvH
usfAIXNPyeQf6rEOs8rnLFJmMHTYf2qh6yz5WIf1zM97TtgaOrwK3CHXKhLr
oDL9/4S6YkOHE0DzxNhjHZ58kr90fr6hg0ncLs8132Mcbl9vLHY7aOjAo7tp
7uJnMQ7f2OJn5FwzdNDnWCMTdSXGQd7xY/KZu4YOJZMlWMQOIeQVNhRlCG5E
6O/Jef575cIYuPlc1xcX2E6Jgdv/5e+VCs3OGLj75r1ffux0Qwzc/fG7PHma
qmPg/gObVxkD9z9M/gGQf0TTAK5/30FxteDT+nDzH0WIbxcM0Ifb79PC67/+
iR7cfQryX3LEevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQg4cPTB4W
fjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCucfBJ
         "]]}}, 
      {RGBColor[1., 0., 0.], Thickness[0.012826668468831806`], Opacity[1.], 
       JoinForm[{"Miter", 10.}], 
       LineBox[{{1.93086, 16.448800000000002`}, {1.93086, 21.1734}}], 
       LineBox[{{58.62459999999999, 9.36211}, {58.62459999999999, 14.0867}}], 
       LineBox[{{58.62459999999999, 23.5355}, {58.62459999999999, 
        28.260199999999998`}}], 
       LineBox[{{115.31799999999997`, 16.448800000000002`}, {
        115.31799999999997`, 21.1734}}]}},
     AspectRatio->Automatic,
     ImageSize->{117., 33.},
     PlotRange->{{0., 117.}, {0., 33.}}], ",", 
    GraphicsBox[
     {Thickness[0.016093484986175587`], 
      {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrf5J5eWsk1wO9wu7+p4UGThcevzdbG4fl8MPw2fr
WPcYOLRZXDua+5TTYVb5nEXKDIYON/Rv8O6+yeGwnvl5zwlbQ4dwTrF243J2
B5Xp/yfUFRs6TGNZsbL1JKvDk0/yl87PN3TQSFz2Nv4Os8Pt643FbgcNHebF
aZ4u2M3o8I0tfkbONUMHkcpJJWef/LOXd/yYfOauocOcJ+5/TgX9sofJCyq3
uEsLfrOH6fdrMl8iaP7JHmZ+/IIlB5h2vLWH2a+4tXNytd4Le5j7Ztz7F2PC
8MQe5v6aHU92XI5+aA/zX/M9aWeGggf2MP/D5B8A+Uc0DeD69x0UVws+rQ83
/1GE+HbBAH24/T4tvP7rn+jB3acg/yVHrEcP7v4GlqP9hp56cP9N4K8yey2n
B/d/gTTvA10BPXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390
PgB/Nvia
        "]]}, 
      {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrf5J5eWsk1wO9wu7+p4UGThcevzdbG4fl8MPw2fr
WPcYOLRZXDua+5TTYVb5nEXKDIYON/Rv8O6+yeGwnvl5zwlbQ4dwTrF243J2
B5Xp/yfUFRs6TGNZsbL1JKvDk0/yl87PN3TQSFz2Nv4Os8Pt643FbgcNHebF
aZ4u2M3o8I0tfkbONUMHkcpJJWef/LOXd/yYfOauocOcJ+5/TgX9sofJCyq3
uEsLfrOH6fdrMl8iaP7JHmZ+/IIlB5h2vLWH2a+4tXNytd4Le5j7Ztz7F2PC
8MQe5v6aHU92XI5+aA/zX/M9aWeGggf2MP/D5B8A+Uc0DeD69x0UVws+rQ83
/1GE+HbBAH24/T4tvP7rn+jB3acg/yVHrEcP7v4GlqP9hp56cP9N4K8yey2n
B/d/gTTvA10BPXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390
PgB/Nvia
         "]]}, 
       LineBox[{{1.93086, 16.448800000000002`}, {30.277699999999996`, 
        16.448800000000002`}}]}, 
      {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvfSFh97/jfYO9wu7+p4UGTjUrNuWNH+VvcMPw2fr
WPcYOCTW37StnGrvMKt8ziJlBkOHLCCDqcTeYT3z854TtoYOq+zCoze62zuo
TP8/oa7Y0MFstV34b0F7hyef5C+dn2/ooCj/JSfsip3D7euNxW4HDR1AxllM
sHP4xhY/I+eaoUOK5KMIcXc7B3nHj8ln7kL43//aIuQ7kmPv7LSF6/8W/Hip
dY0t3Pw1mfcKu9xs4faLbb/IYCdlC3ffMU2rSad/2MDd779+SuqKxzZw/9mb
xu3yvGMD9z9M/gGQf0TTAK5/30FxteDT+nDzga7eLhigD7ffp4XXf/0TPbj7
FID+FuvRg7u/geVov6GnHtx/E/irzF7L6cH9XyDN+0BXQA8ePjB5WPjB9MPC
F2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AJLTvlA==
        "]]}, 
      {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvfSFh97/jfYO9wu7+p4UGTjUrNuWNH+VvcMPw2fr
WPcYOCTW37StnGrvMKt8ziJlBkOHLCCDqcTeYT3z854TtoYOq+zCoze62zuo
TP8/oa7Y0MFstV34b0F7hyef5C+dn2/ooCj/JSfsip3D7euNxW4HDR1AxllM
sHP4xhY/I+eaoUOK5KMIcXc7B3nHj8ln7kL43//aIuQ7kmPv7LSF6/8W/Hip
dY0t3Pw1mfcKu9xs4faLbb/IYCdlC3ffMU2rSad/2MDd779+SuqKxzZw/9mb
xu3yvGMD9z9M/gGQf0TTAK5/30FxteDT+nDzga7eLhigD7ffp4XXf/0TPbj7
FID+FuvRg7u/geVov6GnHtx/E/irzF7L6cH9XyDN+0BXQA8ePjB5WPjB9MPC
F2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AJLTvlA==
         "]]}, 
       LineBox[{{30.277699999999996`, 16.448800000000002`}, {
        58.62459999999999, 9.36211}}], 
       LineBox[{{30.277699999999996`, 16.448800000000002`}, {
        58.62459999999999, 23.5355}}]}, 
      {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq5/De+n46rSdSg6/r1S83Mbo55AhG+q7
wlvZIc+W67ryd18HkxltDx9fVnb45BXZlvHM10Epp6JK11/FQVj25FP7C74O
/yrWR83cpeIQdXnP45Stvg4z5m04Yi2s6uDXOz1v0jRfh317GH5rhKk61GXt
KWku8XWw26ziUNqg6lDQ1ffkk7+vw9PEhddM+lUdUlYlhCRpI+Qnt7dGBXMi
9Hc4JjxteOUDN//c9+DHS8/7wO1/d/KwU+1OH7j7iq4LfTq4wgfu/qf2S+7r
zfOB+++C0u2fdbN84P6HyV+YVqyppq4E15/9zUH7wzxFuPkbXou/WaesCLd/
krrndZ8dCnD3sUSrRmyJV4C7/4fZ35vnZRTg/jtyw2mC8FN5uP9TI45Kzzwu
Dw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwD8dfZQ
        "]]}, 
      {EdgeForm[{Thickness[0.0064132537669909714`], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq5/De+n46rSdSg6/r1S83Mbo55AhG+q7
wlvZIc+W67ryd18HkxltDx9fVnb45BXZlvHM10Epp6JK11/FQVj25FP7C74O
/yrWR83cpeIQdXnP45Stvg4z5m04Yi2s6uDXOz1v0jRfh317GH5rhKk61GXt
KWku8XWw26ziUNqg6lDQ1ffkk7+vw9PEhddM+lUdUlYlhCRpI+Qnt7dGBXMi
9Hc4JjxteOUDN//c9+DHS8/7wO1/d/KwU+1OH7j7iq4LfTq4wgfu/qf2S+7r
zfOB+++C0u2fdbN84P6HyV+YVqyppq4E15/9zUH7wzxFuPkbXou/WaesCLd/
krrndZ8dCnD3sUSrRmyJV4C7/4fZ35vnZRTg/jtyw2mC8FN5uP9TI45Kzzwu
Dw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwD8dfZQ
         "]]}}, 
      {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq58DD5N2u1inucPvKxUvtzH6ORzzNu+0
vGTukGfLdV35u6/DlG9s8RFiFg6fvCLbMp75OnwEavsbbOEgLHvyqf0FX4eY
3KP/NnVaOERd3vM4ZauvQ9AOuVbmbRYOfr3T8yZN83XwSxKIqLxu4VCXtaek
ucTX4eyq81fnvbFwKOjqe/LJHyh/cWLMv88WDimrEkKStBHyk9tbo4I5Efo7
HBOeNrzygZt/7nvw46XnfeD2vzt52Kl2pw/cfUXXhT4dXOEDd/9T+yX39eb5
wP13Qen2z7pZPnD/w+SFgeHyzd4crt8G6MA7v83g5u9Yz/zcZp8Z3H4Qv6fD
DO6+nOe/VzrGmMHdz/ZBzOOClRncf9uS6m+uVTWD+3/tjfgyfzkzePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AMsM+oE=
        "]]}, 
      {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq58DD5N2u1inucPvKxUvtzH6ORzzNu+0
vGTukGfLdV35u6/DlG9s8RFiFg6fvCLbMp75OnwEavsbbOEgLHvyqf0FX4eY
3KP/NnVaOERd3vM4ZauvQ9AOuVbmbRYOfr3T8yZN83XwSxKIqLxu4VCXtaek
ucTX4eyq81fnvbFwKOjqe/LJHyh/cWLMv88WDimrEkKStBHyk9tbo4I5Efo7
HBOeNrzygZt/7nvw46XnfeD2vzt52Kl2pw/cfUXXhT4dXOEDd/9T+yX39eb5
wP13Qen2z7pZPnD/w+SFgeHyzd4crt8G6MA7v83g5u9Yz/zcZp8Z3H4Qv6fD
DO6+nOe/VzrGmMHdz/ZBzOOClRncf9uS6m+uVTWD+3/tjfgyfzkzePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AMsM+oE=
         "]]}, 
       LineBox[{{58.62459999999999, 9.36211}, {86.97149999999999, 2.27539}}], 
       LineBox[{{58.62459999999999, 9.36211}, {86.97149999999999, 
        16.448800000000002`}}], 
       LineBox[{{58.62459999999999, 23.5355}, {86.97149999999999, 
        16.448800000000002`}}], 
       LineBox[{{58.62459999999999, 23.5355}, {86.97149999999999, 
        30.622299999999992`}}]}, 
      {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCHO5qya/4bMznMjdM8zSEe5uBUsaXQ
pZbF4T8Q7BcMc+hiqlXyn8fmsFomKiWZM8zh3KF5ZRXdHA5sH8Q8Av6FOmht
dlSTtORyKNkq+vvxh1CHbWd7X3bO5naIWGF6tvphqEMXz+oK5eU8DhIsYXyl
F0IdjmQe7LYL4AXzdfeFOtTc/3HLuJvXQUjE/tiT1Qj5lU2BnndnIfQvub+P
r6QbYf6xXTt62eoQ9l9bXGD7qSgU7r6ZWhJTp2SFwt1/6d4Dbu/UULj/PAL+
SBQnh8L9D5Ov66x4/efqf3uY/mMZsqG+U37bw8yfsOjcHedd3+1h9t96bnjK
OP6LPcx9i1++SSmY9dEe5v5rG71ezmR7bw/zX8JZxibLpDf2MP8/afdSTit7
bQ8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAvHb6Wg==

        "]]}, 
      {EdgeForm[{Thickness[0.0064132537669909714`], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCHO5qya/4bMznMjdM8zSEe5uBUsaXQ
pZbF4T8Q7BcMc+hiqlXyn8fmsFomKiWZM8zh3KF5ZRXdHA5sH8Q8Av6FOmht
dlSTtORyKNkq+vvxh1CHbWd7X3bO5naIWGF6tvphqEMXz+oK5eU8DhIsYXyl
F0IdjmQe7LYL4AXzdfeFOtTc/3HLuJvXQUjE/tiT1Qj5lU2BnndnIfQvub+P
r6QbYf6xXTt62eoQ9l9bXGD7qSgU7r6ZWhJTp2SFwt1/6d4Dbu/UULj/PAL+
SBQnh8L9D5Ov66x4/efqf3uY/mMZsqG+U37bw8yfsOjcHedd3+1h9t96bnjK
OP6LPcx9i1++SSmY9dEe5v5rG71ezmR7bw/zX8JZxibLpDf2MP8/afdSTit7
bQ8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAvHb6Wg==

         "]]}}, 
      {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH+4VdfU+KDBzmxmme5hAPc/hh+Gwd
6x4Dh/9AsF8wzGFW+ZxFygyGDqtlolKSOcMc1jM/7zlha+jA9kHMI+BfqIPK
9P8T6ooNHUq2iv5+/CHU4ckn+Uvn5xs6RKwwPVv9MNTh9vXGYreDhg4SLGF8
pRdCHb6xxc/IuQbh6+4LdZB3/Jh85q6hg5CI/bEnqxHyK5sCPe/OQuhfcn8f
X0k3wvxju3b0stUh7L+2uMD2U1Eo3H0ztSSmTskKhbv/0r0H3N6poXD/eQT8
kShODoX7Hyb/AMg/omkA17/voLha8Gl9uPmPIsS3Cwbow+33aeH1X/9ED+4+
BfkvOWI9enD3N7Ac7Tf01IP7bwJ/ldlrOT24/wukeR/oCujBwwcmDws/mH5Y
+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBXRDwlQ==
        "]]}, 
      {EdgeForm[{Thickness[0.0064132537669909714`], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH+4VdfU+KDBzmxmme5hAPc/hh+Gwd
6x4Dh/9AsF8wzGFW+ZxFygyGDqtlolKSOcMc1jM/7zlha+jA9kHMI+BfqIPK
9P8T6ooNHUq2iv5+/CHU4ckn+Uvn5xs6RKwwPVv9MNTh9vXGYreDhg4SLGF8
pRdCHb6xxc/IuQbh6+4LdZB3/Jh85q6hg5CI/bEnqxHyK5sCPe/OQuhfcn8f
X0k3wvxju3b0stUh7L+2uMD2U1Eo3H0ztSSmTskKhbv/0r0H3N6poXD/eQT8
kShODoX7Hyb/AMg/omkA17/voLha8Gl9uPmPIsS3Cwbow+33aeH1X/9ED+4+
BfkvOWI9enD3N7Ac7Tf01IP7bwJ/ldlrOT24/wukeR/oCujBwwcmDws/mH5Y
+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBXRDwlQ==
         "]]}}, 
      {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH/z4tvP7z7Rzmxmme5hAPcxCWPfk0
/4Wdw38g2C8Y5tBTWijdq2PvsFomKiWZM8xhRzbnT4Msewe2D2IeAf9CHR6J
ADXMt3co2Sr6+/GHUIfwNotrpmfsHSJWmJ6tfhjqkHr1edbqt/YOEixhfKUX
Qh3WdN/OyGB0APN194U67DWYqSXB6uAgJGJ/7MlqhPzKpkDPu7MQ+pfc38dX
0o0w/9iuHb1sdQj7ry0usP1UFAp3H9DUqVOyQuHuv3TvAbd3aijcfx4BfySK
k0Ph/ofJM/i28OqH2cH1M+1hFRIRsoObP6W9Nar4ii3cfq+5DWqH5tnC3bfl
VfHW0iJbuPtTYu+4MQfawv335pGZ1ANrW7j/72Qw5Dea2MLDByYPCz+Yflj4
wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGDOuje
        "]]}, 
      {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
       Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH/z4tvP7z7Rzmxmme5hAPcxCWPfk0
/4Wdw38g2C8Y5tBTWijdq2PvsFomKiWZM8xhRzbnT4Msewe2D2IeAf9CHR6J
ADXMt3co2Sr6+/GHUIfwNotrpmfsHSJWmJ6tfhjqkHr1edbqt/YOEixhfKUX
Qh3WdN/OyGB0APN194U67DWYqSXB6uAgJGJ/7MlqhPzKpkDPu7MQ+pfc38dX
0o0w/9iuHb1sdQj7ry0usP1UFAp3H9DUqVOyQuHuv3TvAbd3aijcfx4BfySK
k0Ph/ofJM/i28OqH2cH1M+1hFRIRsoObP6W9Nar4ii3cfq+5DWqH5tnC3bfl
VfHW0iJbuPtTYu+4MQfawv335pGZ1ANrW7j/72Qw5Dea2MLDByYPCz+Yflj4
wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGDOuje
         "]]}, 
       LineBox[{{86.97149999999999, 16.448800000000002`}, {
        115.31799999999997`, 16.448800000000002`}}]}, 
      {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfbxs33wp/ViH+4VdfU+KDBy4mbTbnXRjHX4YPlvH
usfAIXNPyeQf6rEOs8rnLFJmMHTYf2qh6yz5WIf1zM97TtgaOrwK3CHXKhLr
oDL9/4S6YkOHE0DzxNhjHZ58kr90fr6hg0ncLs8132Mcbl9vLHY7aOjAo7tp
7uJnMQ7f2OJn5FwzdNDnWCMTdSXGQd7xY/KZu4YOJZMlWMQOIeQVNhRlCG5E
6O/Jef575cIYuPlc1xcX2E6Jgdv/5e+VCs3OGLj75r1ffux0Qwzc/fG7PHma
qmPg/gObVxkD9z9M/gGQf0TTAK5/30FxteDT+nDzH0WIbxcM0Ifb79PC67/+
iR7cfQryX3LEevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQg4cPTB4W
fjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCucfBJ
        "]]}, 
      {EdgeForm[{Thickness[0.0064132537669909714`], 
       JoinForm[{"Miter", 10.}]}], 
       {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfbxs33wp/ViH+4VdfU+KDBy4mbTbnXRjHX4YPlvH
usfAIXNPyeQf6rEOs8rnLFJmMHTYf2qh6yz5WIf1zM97TtgaOrwK3CHXKhLr
oDL9/4S6YkOHE0DzxNhjHZ58kr90fr6hg0ncLs8132Mcbl9vLHY7aOjAo7tp
7uJnMQ7f2OJn5FwzdNDnWCMTdSXGQd7xY/KZu4YOJZMlWMQOIeQVNhRlCG5E
6O/Jef575cIYuPlc1xcX2E6Jgdv/5e+VCs3OGLj75r1ffux0Qwzc/fG7PHma
qmPg/gObVxkD9z9M/gGQf0TTAK5/30FxteDT+nDzH0WIbxcM0Ifb79PC67/+
iR7cfQryX3LEevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQg4cPTB4W
fjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCucfBJ
         "]]}}, 
      {RGBColor[1., 0., 0.], Thickness[0.012826668468831806`], Opacity[1.], 
       JoinForm[{"Miter", 10.}], 
       LineBox[{{1.93086, 16.448800000000002`}, {1.93086, 21.1734}}], 
       LineBox[{{58.62459999999999, 9.36211}, {58.62459999999999, 14.0867}}], 
       LineBox[{{58.62459999999999, 23.5355}, {58.62459999999999, 
        28.260199999999998`}}], 
       LineBox[{{115.31799999999997`, 16.448800000000002`}, {
        115.31799999999997`, 21.1734}}]}},
     AspectRatio->Automatic,
     ImageSize->{117., 33.},
     PlotRange->{{0., 117.}, {0., 33.}}]}], "}"}]],
  CellChangeTimes->{{3.556473763819302*^9, 3.5564737853285923`*^9}, 
    3.55647848649587*^9, 3.556478554687317*^9, 3.557159936383499*^9, 
    3.557230649509658*^9, {3.557230700207906*^9, 3.5572307228430643`*^9}, 
    3.557250333002584*^9, 3.557256656226293*^9, 3.5573257692042313`*^9, 
    3.5608768906541653`*^9, 3.5777294825245867`*^9, 3.577730450240611*^9, {
    3.590793141082844*^9, 3.5907931540011873`*^9}}]
}], "Section",
 CellChangeTimes->{{3.557159549689005*^9, 3.557159554577116*^9}, {
  3.5571597547774143`*^9, 3.557159755273651*^9}, {3.590793125375354*^9, 
  3.590793125925406*^9}, {3.590793159152339*^9, 3.590793162942876*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"(", 
   RowBox[{"S1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.590793168498283*^9, 3.5907931738492804`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    {Thickness[0.016093484986175587`], 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrf5J5eWsk1wO9wu7+p4UGThcevzdbG4fl8MPw2fr
WPcYOLRZXDua+5TTYVb5nEXKDIYON/Rv8O6+yeGwnvl5zwlbQ4dwTrF243J2
B5Xp/yfUFRs6TGNZsbL1JKvDk0/yl87PN3TQSFz2Nv4Os8Pt643FbgcNHebF
aZ4u2M3o8I0tfkbONUMHkcpJJWef/LOXd/yYfOauocOcJ+5/TgX9sofJCyq3
uEsLfrOH6fdrMl8iaP7JHmZ+/IIlB5h2vLWH2a+4tXNytd4Le5j7Ztz7F2PC
8MQe5v6aHU92XI5+aA/zX/M9aWeGggf2MP/D5B8A+Uc0DeD69x0UVws+rQ83
/1GE+HbBAH24/T4tvP7rn+jB3acg/yVHrEcP7v4GlqP9hp56cP9N4K8yey2n
B/d/gTTvA10BPXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390
PgB/Nvia
       "]]}, 
     {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrf5J5eWsk1wO9wu7+p4UGThcevzdbG4fl8MPw2fr
WPcYOLRZXDua+5TTYVb5nEXKDIYON/Rv8O6+yeGwnvl5zwlbQ4dwTrF243J2
B5Xp/yfUFRs6TGNZsbL1JKvDk0/yl87PN3TQSFz2Nv4Os8Pt643FbgcNHebF
aZ4u2M3o8I0tfkbONUMHkcpJJWef/LOXd/yYfOauocOcJ+5/TgX9sofJCyq3
uEsLfrOH6fdrMl8iaP7JHmZ+/IIlB5h2vLWH2a+4tXNytd4Le5j7Ztz7F2PC
8MQe5v6aHU92XI5+aA/zX/M9aWeGggf2MP/D5B8A+Uc0DeD69x0UVws+rQ83
/1GE+HbBAH24/T4tvP7rn+jB3acg/yVHrEcP7v4GlqP9hp56cP9N4K8yey2n
B/d/gTTvA10BPXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390
PgB/Nvia
        "]]}, 
      LineBox[{{1.93086, 16.448800000000002`}, {30.277699999999996`, 
       16.448800000000002`}}]}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvfSFh97/jfYO9wu7+p4UGTjUrNuWNH+VvcMPw2fr
WPcYOCTW37StnGrvMKt8ziJlBkOHLCCDqcTeYT3z854TtoYOq+zCoze62zuo
TP8/oa7Y0MFstV34b0F7hyef5C+dn2/ooCj/JSfsip3D7euNxW4HDR1AxllM
sHP4xhY/I+eaoUOK5KMIcXc7B3nHj8ln7kL43//aIuQ7kmPv7LSF6/8W/Hip
dY0t3Pw1mfcKu9xs4faLbb/IYCdlC3ffMU2rSad/2MDd779+SuqKxzZw/9mb
xu3yvGMD9z9M/gGQf0TTAK5/30FxteDT+nDzga7eLhigD7ffp4XXf/0TPbj7
FID+FuvRg7u/geVov6GnHtx/E/irzF7L6cH9XyDN+0BXQA8ePjB5WPjB9MPC
F2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AJLTvlA==
       "]]}, 
     {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvfSFh97/jfYO9wu7+p4UGTjUrNuWNH+VvcMPw2fr
WPcYOCTW37StnGrvMKt8ziJlBkOHLCCDqcTeYT3z854TtoYOq+zCoze62zuo
TP8/oa7Y0MFstV34b0F7hyef5C+dn2/ooCj/JSfsip3D7euNxW4HDR1AxllM
sHP4xhY/I+eaoUOK5KMIcXc7B3nHj8ln7kL43//aIuQ7kmPv7LSF6/8W/Hip
dY0t3Pw1mfcKu9xs4faLbb/IYCdlC3ffMU2rSad/2MDd779+SuqKxzZw/9mb
xu3yvGMD9z9M/gGQf0TTAK5/30FxteDT+nDzga7eLhigD7ffp4XXf/0TPbj7
FID+FuvRg7u/geVov6GnHtx/E/irzF7L6cH9XyDN+0BXQA8ePjB5WPjB9MPC
F2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AJLTvlA==
        "]]}, 
      LineBox[{{30.277699999999996`, 16.448800000000002`}, {58.62459999999999,
        9.36211}}], 
      LineBox[{{30.277699999999996`, 16.448800000000002`}, {58.62459999999999,
        23.5355}}]}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq5/De+n46rSdSg6/r1S83Mbo55AhG+q7
wlvZIc+W67ryd18HkxltDx9fVnb45BXZlvHM10Epp6JK11/FQVj25FP7C74O
/yrWR83cpeIQdXnP45Stvg4z5m04Yi2s6uDXOz1v0jRfh317GH5rhKk61GXt
KWku8XWw26ziUNqg6lDQ1ffkk7+vw9PEhddM+lUdUlYlhCRpI+Qnt7dGBXMi
9Hc4JjxteOUDN//c9+DHS8/7wO1/d/KwU+1OH7j7iq4LfTq4wgfu/qf2S+7r
zfOB+++C0u2fdbN84P6HyV+YVqyppq4E15/9zUH7wzxFuPkbXou/WaesCLd/
krrndZ8dCnD3sUSrRmyJV4C7/4fZ35vnZRTg/jtyw2mC8FN5uP9TI45Kzzwu
Dw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwD8dfZQ
       "]]}, 
     {EdgeForm[{Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq5/De+n46rSdSg6/r1S83Mbo55AhG+q7
wlvZIc+W67ryd18HkxltDx9fVnb45BXZlvHM10Epp6JK11/FQVj25FP7C74O
/yrWR83cpeIQdXnP45Stvg4z5m04Yi2s6uDXOz1v0jRfh317GH5rhKk61GXt
KWku8XWw26ziUNqg6lDQ1ffkk7+vw9PEhddM+lUdUlYlhCRpI+Qnt7dGBXMi
9Hc4JjxteOUDN//c9+DHS8/7wO1/d/KwU+1OH7j7iq4LfTq4wgfu/qf2S+7r
zfOB+++C0u2fdbN84P6HyV+YVqyppq4E15/9zUH7wzxFuPkbXou/WaesCLd/
krrndZ8dCnD3sUSrRmyJV4C7/4fZ35vnZRTg/jtyw2mC8FN5uP9TI45Kzzwu
Dw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwD8dfZQ
        "]]}}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq58DD5N2u1inucPvKxUvtzH6ORzzNu+0
vGTukGfLdV35u6/DlG9s8RFiFg6fvCLbMp75OnwEavsbbOEgLHvyqf0FX4eY
3KP/NnVaOERd3vM4ZauvQ9AOuVbmbRYOfr3T8yZN83XwSxKIqLxu4VCXtaek
ucTX4eyq81fnvbFwKOjqe/LJHyh/cWLMv88WDimrEkKStBHyk9tbo4I5Efo7
HBOeNrzygZt/7nvw46XnfeD2vzt52Kl2pw/cfUXXhT4dXOEDd/9T+yX39eb5
wP13Qen2z7pZPnD/w+SFgeHyzd4crt8G6MA7v83g5u9Yz/zcZp8Z3H4Qv6fD
DO6+nOe/VzrGmMHdz/ZBzOOClRncf9uS6m+uVTWD+3/tjfgyfzkzePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AMsM+oE=
       "]]}, 
     {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq58DD5N2u1inucPvKxUvtzH6ORzzNu+0
vGTukGfLdV35u6/DlG9s8RFiFg6fvCLbMp75OnwEavsbbOEgLHvyqf0FX4eY
3KP/NnVaOERd3vM4ZauvQ9AOuVbmbRYOfr3T8yZN83XwSxKIqLxu4VCXtaek
ucTX4eyq81fnvbFwKOjqe/LJHyh/cWLMv88WDimrEkKStBHyk9tbo4I5Efo7
HBOeNrzygZt/7nvw46XnfeD2vzt52Kl2pw/cfUXXhT4dXOEDd/9T+yX39eb5
wP13Qen2z7pZPnD/w+SFgeHyzd4crt8G6MA7v83g5u9Yz/zcZp8Z3H4Qv6fD
DO6+nOe/VzrGmMHdz/ZBzOOClRncf9uS6m+uVTWD+3/tjfgyfzkzePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AMsM+oE=
        "]]}, 
      LineBox[{{58.62459999999999, 9.36211}, {86.97149999999999, 2.27539}}], 
      LineBox[{{58.62459999999999, 9.36211}, {86.97149999999999, 
       16.448800000000002`}}], 
      LineBox[{{58.62459999999999, 23.5355}, {86.97149999999999, 
       16.448800000000002`}}], 
      LineBox[{{58.62459999999999, 23.5355}, {86.97149999999999, 
       30.622299999999992`}}]}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCHO5qya/4bMznMjdM8zSEe5uBUsaXQ
pZbF4T8Q7BcMc+hiqlXyn8fmsFomKiWZM8zh3KF5ZRXdHA5sH8Q8Av6FOmht
dlSTtORyKNkq+vvxh1CHbWd7X3bO5naIWGF6tvphqEMXz+oK5eU8DhIsYXyl
F0IdjmQe7LYL4AXzdfeFOtTc/3HLuJvXQUjE/tiT1Qj5lU2BnndnIfQvub+P
r6QbYf6xXTt62eoQ9l9bXGD7qSgU7r6ZWhJTp2SFwt1/6d4Dbu/UULj/PAL+
SBQnh8L9D5Ov66x4/efqf3uY/mMZsqG+U37bw8yfsOjcHedd3+1h9t96bnjK
OP6LPcx9i1++SSmY9dEe5v5rG71ezmR7bw/zX8JZxibLpDf2MP8/afdSTit7
bQ8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAvHb6Wg==

       "]]}, 
     {EdgeForm[{Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCHO5qya/4bMznMjdM8zSEe5uBUsaXQ
pZbF4T8Q7BcMc+hiqlXyn8fmsFomKiWZM8zh3KF5ZRXdHA5sH8Q8Av6FOmht
dlSTtORyKNkq+vvxh1CHbWd7X3bO5naIWGF6tvphqEMXz+oK5eU8DhIsYXyl
F0IdjmQe7LYL4AXzdfeFOtTc/3HLuJvXQUjE/tiT1Qj5lU2BnndnIfQvub+P
r6QbYf6xXTt62eoQ9l9bXGD7qSgU7r6ZWhJTp2SFwt1/6d4Dbu/UULj/PAL+
SBQnh8L9D5Ov66x4/efqf3uY/mMZsqG+U37bw8yfsOjcHedd3+1h9t96bnjK
OP6LPcx9i1++SSmY9dEe5v5rG71ezmR7bw/zX8JZxibLpDf2MP8/afdSTit7
bQ8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAvHb6Wg==

        "]]}}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH+4VdfU+KDBzmxmme5hAPc/hh+Gwd
6x4Dh/9AsF8wzGFW+ZxFygyGDqtlolKSOcMc1jM/7zlha+jA9kHMI+BfqIPK
9P8T6ooNHUq2iv5+/CHU4ckn+Uvn5xs6RKwwPVv9MNTh9vXGYreDhg4SLGF8
pRdCHb6xxc/IuQbh6+4LdZB3/Jh85q6hg5CI/bEnqxHyK5sCPe/OQuhfcn8f
X0k3wvxju3b0stUh7L+2uMD2U1Eo3H0ztSSmTskKhbv/0r0H3N6poXD/eQT8
kShODoX7Hyb/AMg/omkA17/voLha8Gl9uPmPIsS3Cwbow+33aeH1X/9ED+4+
BfkvOWI9enD3N7Ac7Tf01IP7bwJ/ldlrOT24/wukeR/oCujBwwcmDws/mH5Y
+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBXRDwlQ==
       "]]}, 
     {EdgeForm[{Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH+4VdfU+KDBzmxmme5hAPc/hh+Gwd
6x4Dh/9AsF8wzGFW+ZxFygyGDqtlolKSOcMc1jM/7zlha+jA9kHMI+BfqIPK
9P8T6ooNHUq2iv5+/CHU4ckn+Uvn5xs6RKwwPVv9MNTh9vXGYreDhg4SLGF8
pRdCHb6xxc/IuQbh6+4LdZB3/Jh85q6hg5CI/bEnqxHyK5sCPe/OQuhfcn8f
X0k3wvxju3b0stUh7L+2uMD2U1Eo3H0ztSSmTskKhbv/0r0H3N6poXD/eQT8
kShODoX7Hyb/AMg/omkA17/voLha8Gl9uPmPIsS3Cwbow+33aeH1X/9ED+4+
BfkvOWI9enD3N7Ac7Tf01IP7bwJ/ldlrOT24/wukeR/oCujBwwcmDws/mH5Y
+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBXRDwlQ==
        "]]}}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH/z4tvP7z7Rzmxmme5hAPcxCWPfk0
/4Wdw38g2C8Y5tBTWijdq2PvsFomKiWZM8xhRzbnT4Msewe2D2IeAf9CHR6J
ADXMt3co2Sr6+/GHUIfwNotrpmfsHSJWmJ6tfhjqkHr1edbqt/YOEixhfKUX
Qh3WdN/OyGB0APN194U67DWYqSXB6uAgJGJ/7MlqhPzKpkDPu7MQ+pfc38dX
0o0w/9iuHb1sdQj7ry0usP1UFAp3H9DUqVOyQuHuv3TvAbd3aijcfx4BfySK
k0Ph/ofJM/i28OqH2cH1M+1hFRIRsoObP6W9Nar4ii3cfq+5DWqH5tnC3bfl
VfHW0iJbuPtTYu+4MQfawv335pGZ1ANrW7j/72Qw5Dea2MLDByYPCz+Yflj4
wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGDOuje
       "]]}, 
     {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH/z4tvP7z7Rzmxmme5hAPcxCWPfk0
/4Wdw38g2C8Y5tBTWijdq2PvsFomKiWZM8xhRzbnT4Msewe2D2IeAf9CHR6J
ADXMt3co2Sr6+/GHUIfwNotrpmfsHSJWmJ6tfhjqkHr1edbqt/YOEixhfKUX
Qh3WdN/OyGB0APN194U67DWYqSXB6uAgJGJ/7MlqhPzKpkDPu7MQ+pfc38dX
0o0w/9iuHb1sdQj7ry0usP1UFAp3H9DUqVOyQuHuv3TvAbd3aijcfx4BfySK
k0Ph/ofJM/i28OqH2cH1M+1hFRIRsoObP6W9Nar4ii3cfq+5DWqH5tnC3bfl
VfHW0iJbuPtTYu+4MQfawv335pGZ1ANrW7j/72Qw5Dea2MLDByYPCz+Yflj4
wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGDOuje
        "]]}, 
      LineBox[{{86.97149999999999, 16.448800000000002`}, {115.31799999999997`,
        16.448800000000002`}}]}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfbxs33wp/ViH+4VdfU+KDBy4mbTbnXRjHX4YPlvH
usfAIXNPyeQf6rEOs8rnLFJmMHTYf2qh6yz5WIf1zM97TtgaOrwK3CHXKhLr
oDL9/4S6YkOHE0DzxNhjHZ58kr90fr6hg0ncLs8132Mcbl9vLHY7aOjAo7tp
7uJnMQ7f2OJn5FwzdNDnWCMTdSXGQd7xY/KZu4YOJZMlWMQOIeQVNhRlCG5E
6O/Jef575cIYuPlc1xcX2E6Jgdv/5e+VCs3OGLj75r1ffux0Qwzc/fG7PHma
qmPg/gObVxkD9z9M/gGQf0TTAK5/30FxteDT+nDzH0WIbxcM0Ifb79PC67/+
iR7cfQryX3LEevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQg4cPTB4W
fjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCucfBJ
       "]]}, 
     {EdgeForm[{Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfbxs33wp/ViH+4VdfU+KDBy4mbTbnXRjHX4YPlvH
usfAIXNPyeQf6rEOs8rnLFJmMHTYf2qh6yz5WIf1zM97TtgaOrwK3CHXKhLr
oDL9/4S6YkOHE0DzxNhjHZ58kr90fr6hg0ncLs8132Mcbl9vLHY7aOjAo7tp
7uJnMQ7f2OJn5FwzdNDnWCMTdSXGQd7xY/KZu4YOJZMlWMQOIeQVNhRlCG5E
6O/Jef575cIYuPlc1xcX2E6Jgdv/5e+VCs3OGLj75r1ffux0Qwzc/fG7PHma
qmPg/gObVxkD9z9M/gGQf0TTAK5/30FxteDT+nDzH0WIbxcM0Ifb79PC67/+
iR7cfQryX3LEevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQg4cPTB4W
fjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCucfBJ
        "]]}}, 
     {RGBColor[1., 0., 0.], Thickness[0.012826668468831806`], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{1.93086, 16.448800000000002`}, {1.93086, 21.1734}}], 
      LineBox[{{58.62459999999999, 9.36211}, {58.62459999999999, 14.0867}}], 
      LineBox[{{58.62459999999999, 23.5355}, {58.62459999999999, 
       28.260199999999998`}}], 
      LineBox[{{115.31799999999997`, 16.448800000000002`}, {
       115.31799999999997`, 21.1734}}]}},
    AspectRatio->Automatic,
    ImageSize->{117., 33.},
    PlotRange->{{0., 117.}, {0., 33.}}], ",", 
   GraphicsBox[
    {Thickness[0.016093484986175587`], 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrf5J5eWsk1wO9wu7+p4UGThcevzdbG4fl8MPw2fr
WPcYOLRZXDua+5TTYVb5nEXKDIYON/Rv8O6+yeGwnvl5zwlbQ4dwTrF243J2
B5Xp/yfUFRs6TGNZsbL1JKvDk0/yl87PN3TQSFz2Nv4Os8Pt643FbgcNHebF
aZ4u2M3o8I0tfkbONUMHkcpJJWef/LOXd/yYfOauocOcJ+5/TgX9sofJCyq3
uEsLfrOH6fdrMl8iaP7JHmZ+/IIlB5h2vLWH2a+4tXNytd4Le5j7Ztz7F2PC
8MQe5v6aHU92XI5+aA/zX/M9aWeGggf2MP/D5B8A+Uc0DeD69x0UVws+rQ83
/1GE+HbBAH24/T4tvP7rn+jB3acg/yVHrEcP7v4GlqP9hp56cP9N4K8yey2n
B/d/gTTvA10BPXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390
PgB/Nvia
       "]]}, 
     {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrf5J5eWsk1wO9wu7+p4UGThcevzdbG4fl8MPw2fr
WPcYOLRZXDua+5TTYVb5nEXKDIYON/Rv8O6+yeGwnvl5zwlbQ4dwTrF243J2
B5Xp/yfUFRs6TGNZsbL1JKvDk0/yl87PN3TQSFz2Nv4Os8Pt643FbgcNHebF
aZ4u2M3o8I0tfkbONUMHkcpJJWef/LOXd/yYfOauocOcJ+5/TgX9sofJCyq3
uEsLfrOH6fdrMl8iaP7JHmZ+/IIlB5h2vLWH2a+4tXNytd4Le5j7Ztz7F2PC
8MQe5v6aHU92XI5+aA/zX/M9aWeGggf2MP/D5B8A+Uc0DeD69x0UVws+rQ83
/1GE+HbBAH24/T4tvP7rn+jB3acg/yVHrEcP7v4GlqP9hp56cP9N4K8yey2n
B/d/gTTvA10BPXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390
PgB/Nvia
        "]]}, 
      LineBox[{{1.93086, 16.448800000000002`}, {30.277699999999996`, 
       16.448800000000002`}}]}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvfSFh97/jfYO9wu7+p4UGTjUrNuWNH+VvcMPw2fr
WPcYOCTW37StnGrvMKt8ziJlBkOHLCCDqcTeYT3z854TtoYOq+zCoze62zuo
TP8/oa7Y0MFstV34b0F7hyef5C+dn2/ooCj/JSfsip3D7euNxW4HDR1AxllM
sHP4xhY/I+eaoUOK5KMIcXc7B3nHj8ln7kL43//aIuQ7kmPv7LSF6/8W/Hip
dY0t3Pw1mfcKu9xs4faLbb/IYCdlC3ffMU2rSad/2MDd779+SuqKxzZw/9mb
xu3yvGMD9z9M/gGQf0TTAK5/30FxteDT+nDzga7eLhigD7ffp4XXf/0TPbj7
FID+FuvRg7u/geVov6GnHtx/E/irzF7L6cH9XyDN+0BXQA8ePjB5WPjB9MPC
F2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AJLTvlA==
       "]]}, 
     {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvfSFh97/jfYO9wu7+p4UGTjUrNuWNH+VvcMPw2fr
WPcYOCTW37StnGrvMKt8ziJlBkOHLCCDqcTeYT3z854TtoYOq+zCoze62zuo
TP8/oa7Y0MFstV34b0F7hyef5C+dn2/ooCj/JSfsip3D7euNxW4HDR1AxllM
sHP4xhY/I+eaoUOK5KMIcXc7B3nHj8ln7kL43//aIuQ7kmPv7LSF6/8W/Hip
dY0t3Pw1mfcKu9xs4faLbb/IYCdlC3ffMU2rSad/2MDd779+SuqKxzZw/9mb
xu3yvGMD9z9M/gGQf0TTAK5/30FxteDT+nDzga7eLhigD7ffp4XXf/0TPbj7
FID+FuvRg7u/geVov6GnHtx/E/irzF7L6cH9XyDN+0BXQA8ePjB5WPjB9MPC
F2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AJLTvlA==
        "]]}, 
      LineBox[{{30.277699999999996`, 16.448800000000002`}, {58.62459999999999,
        9.36211}}], 
      LineBox[{{30.277699999999996`, 16.448800000000002`}, {58.62459999999999,
        23.5355}}]}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq5/De+n46rSdSg6/r1S83Mbo55AhG+q7
wlvZIc+W67ryd18HkxltDx9fVnb45BXZlvHM10Epp6JK11/FQVj25FP7C74O
/yrWR83cpeIQdXnP45Stvg4z5m04Yi2s6uDXOz1v0jRfh317GH5rhKk61GXt
KWku8XWw26ziUNqg6lDQ1ffkk7+vw9PEhddM+lUdUlYlhCRpI+Qnt7dGBXMi
9Hc4JjxteOUDN//c9+DHS8/7wO1/d/KwU+1OH7j7iq4LfTq4wgfu/qf2S+7r
zfOB+++C0u2fdbN84P6HyV+YVqyppq4E15/9zUH7wzxFuPkbXou/WaesCLd/
krrndZ8dCnD3sUSrRmyJV4C7/4fZ35vnZRTg/jtyw2mC8FN5uP9TI45Kzzwu
Dw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwD8dfZQ
       "]]}, 
     {EdgeForm[{Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq5/De+n46rSdSg6/r1S83Mbo55AhG+q7
wlvZIc+W67ryd18HkxltDx9fVnb45BXZlvHM10Epp6JK11/FQVj25FP7C74O
/yrWR83cpeIQdXnP45Stvg4z5m04Yi2s6uDXOz1v0jRfh317GH5rhKk61GXt
KWku8XWw26ziUNqg6lDQ1ffkk7+vw9PEhddM+lUdUlYlhCRpI+Qnt7dGBXMi
9Hc4JjxteOUDN//c9+DHS8/7wO1/d/KwU+1OH7j7iq4LfTq4wgfu/qf2S+7r
zfOB+++C0u2fdbN84P6HyV+YVqyppq4E15/9zUH7wzxFuPkbXou/WaesCLd/
krrndZ8dCnD3sUSrRmyJV4C7/4fZ35vnZRTg/jtyw2mC8FN5uP9TI45Kzzwu
Dw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwD8dfZQ
        "]]}}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq58DD5N2u1inucPvKxUvtzH6ORzzNu+0
vGTukGfLdV35u6/DlG9s8RFiFg6fvCLbMp75OnwEavsbbOEgLHvyqf0FX4eY
3KP/NnVaOERd3vM4ZauvQ9AOuVbmbRYOfr3T8yZN83XwSxKIqLxu4VCXtaek
ucTX4eyq81fnvbFwKOjqe/LJHyh/cWLMv88WDimrEkKStBHyk9tbo4I5Efo7
HBOeNrzygZt/7nvw46XnfeD2vzt52Kl2pw/cfUXXhT4dXOEDd/9T+yX39eb5
wP13Qen2z7pZPnD/w+SFgeHyzd4crt8G6MA7v83g5u9Yz/zcZp8Z3H4Qv6fD
DO6+nOe/VzrGmMHdz/ZBzOOClRncf9uS6m+uVTWD+3/tjfgyfzkzePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AMsM+oE=
       "]]}, 
     {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq58DD5N2u1inucPvKxUvtzH6ORzzNu+0
vGTukGfLdV35u6/DlG9s8RFiFg6fvCLbMp75OnwEavsbbOEgLHvyqf0FX4eY
3KP/NnVaOERd3vM4ZauvQ9AOuVbmbRYOfr3T8yZN83XwSxKIqLxu4VCXtaek
ucTX4eyq81fnvbFwKOjqe/LJHyh/cWLMv88WDimrEkKStBHyk9tbo4I5Efo7
HBOeNrzygZt/7nvw46XnfeD2vzt52Kl2pw/cfUXXhT4dXOEDd/9T+yX39eb5
wP13Qen2z7pZPnD/w+SFgeHyzd4crt8G6MA7v83g5u9Yz/zcZp8Z3H4Qv6fD
DO6+nOe/VzrGmMHdz/ZBzOOClRncf9uS6m+uVTWD+3/tjfgyfzkzePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AMsM+oE=
        "]]}, 
      LineBox[{{58.62459999999999, 9.36211}, {86.97149999999999, 2.27539}}], 
      LineBox[{{58.62459999999999, 9.36211}, {86.97149999999999, 
       16.448800000000002`}}], 
      LineBox[{{58.62459999999999, 23.5355}, {86.97149999999999, 
       16.448800000000002`}}], 
      LineBox[{{58.62459999999999, 23.5355}, {86.97149999999999, 
       30.622299999999992`}}]}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCHO5qya/4bMznMjdM8zSEe5uBUsaXQ
pZbF4T8Q7BcMc+hiqlXyn8fmsFomKiWZM8zh3KF5ZRXdHA5sH8Q8Av6FOmht
dlSTtORyKNkq+vvxh1CHbWd7X3bO5naIWGF6tvphqEMXz+oK5eU8DhIsYXyl
F0IdjmQe7LYL4AXzdfeFOtTc/3HLuJvXQUjE/tiT1Qj5lU2BnndnIfQvub+P
r6QbYf6xXTt62eoQ9l9bXGD7qSgU7r6ZWhJTp2SFwt1/6d4Dbu/UULj/PAL+
SBQnh8L9D5Ov66x4/efqf3uY/mMZsqG+U37bw8yfsOjcHedd3+1h9t96bnjK
OP6LPcx9i1++SSmY9dEe5v5rG71ezmR7bw/zX8JZxibLpDf2MP8/afdSTit7
bQ8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAvHb6Wg==

       "]]}, 
     {EdgeForm[{Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCHO5qya/4bMznMjdM8zSEe5uBUsaXQ
pZbF4T8Q7BcMc+hiqlXyn8fmsFomKiWZM8zh3KF5ZRXdHA5sH8Q8Av6FOmht
dlSTtORyKNkq+vvxh1CHbWd7X3bO5naIWGF6tvphqEMXz+oK5eU8DhIsYXyl
F0IdjmQe7LYL4AXzdfeFOtTc/3HLuJvXQUjE/tiT1Qj5lU2BnndnIfQvub+P
r6QbYf6xXTt62eoQ9l9bXGD7qSgU7r6ZWhJTp2SFwt1/6d4Dbu/UULj/PAL+
SBQnh8L9D5Ov66x4/efqf3uY/mMZsqG+U37bw8yfsOjcHedd3+1h9t96bnjK
OP6LPcx9i1++SSmY9dEe5v5rG71ezmR7bw/zX8JZxibLpDf2MP8/afdSTit7
bQ8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAvHb6Wg==

        "]]}}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH+4VdfU+KDBzmxmme5hAPc/hh+Gwd
6x4Dh/9AsF8wzGFW+ZxFygyGDqtlolKSOcMc1jM/7zlha+jA9kHMI+BfqIPK
9P8T6ooNHUq2iv5+/CHU4ckn+Uvn5xs6RKwwPVv9MNTh9vXGYreDhg4SLGF8
pRdCHb6xxc/IuQbh6+4LdZB3/Jh85q6hg5CI/bEnqxHyK5sCPe/OQuhfcn8f
X0k3wvxju3b0stUh7L+2uMD2U1Eo3H0ztSSmTskKhbv/0r0H3N6poXD/eQT8
kShODoX7Hyb/AMg/omkA17/voLha8Gl9uPmPIsS3Cwbow+33aeH1X/9ED+4+
BfkvOWI9enD3N7Ac7Tf01IP7bwJ/ldlrOT24/wukeR/oCujBwwcmDws/mH5Y
+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBXRDwlQ==
       "]]}, 
     {EdgeForm[{Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH+4VdfU+KDBzmxmme5hAPc/hh+Gwd
6x4Dh/9AsF8wzGFW+ZxFygyGDqtlolKSOcMc1jM/7zlha+jA9kHMI+BfqIPK
9P8T6ooNHUq2iv5+/CHU4ckn+Uvn5xs6RKwwPVv9MNTh9vXGYreDhg4SLGF8
pRdCHb6xxc/IuQbh6+4LdZB3/Jh85q6hg5CI/bEnqxHyK5sCPe/OQuhfcn8f
X0k3wvxju3b0stUh7L+2uMD2U1Eo3H0ztSSmTskKhbv/0r0H3N6poXD/eQT8
kShODoX7Hyb/AMg/omkA17/voLha8Gl9uPmPIsS3Cwbow+33aeH1X/9ED+4+
BfkvOWI9enD3N7Ac7Tf01IP7bwJ/ldlrOT24/wukeR/oCujBwwcmDws/mH5Y
+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBXRDwlQ==
        "]]}}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH/z4tvP7z7Rzmxmme5hAPcxCWPfk0
/4Wdw38g2C8Y5tBTWijdq2PvsFomKiWZM8xhRzbnT4Msewe2D2IeAf9CHR6J
ADXMt3co2Sr6+/GHUIfwNotrpmfsHSJWmJ6tfhjqkHr1edbqt/YOEixhfKUX
Qh3WdN/OyGB0APN194U67DWYqSXB6uAgJGJ/7MlqhPzKpkDPu7MQ+pfc38dX
0o0w/9iuHb1sdQj7ry0usP1UFAp3H9DUqVOyQuHuv3TvAbd3aijcfx4BfySK
k0Ph/ofJM/i28OqH2cH1M+1hFRIRsoObP6W9Nar4ii3cfq+5DWqH5tnC3bfl
VfHW0iJbuPtTYu+4MQfawv335pGZ1ANrW7j/72Qw5Dea2MLDByYPCz+Yflj4
wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGDOuje
       "]]}, 
     {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH/z4tvP7z7Rzmxmme5hAPcxCWPfk0
/4Wdw38g2C8Y5tBTWijdq2PvsFomKiWZM8xhRzbnT4Msewe2D2IeAf9CHR6J
ADXMt3co2Sr6+/GHUIfwNotrpmfsHSJWmJ6tfhjqkHr1edbqt/YOEixhfKUX
Qh3WdN/OyGB0APN194U67DWYqSXB6uAgJGJ/7MlqhPzKpkDPu7MQ+pfc38dX
0o0w/9iuHb1sdQj7ry0usP1UFAp3H9DUqVOyQuHuv3TvAbd3aijcfx4BfySK
k0Ph/ofJM/i28OqH2cH1M+1hFRIRsoObP6W9Nar4ii3cfq+5DWqH5tnC3bfl
VfHW0iJbuPtTYu+4MQfawv335pGZ1ANrW7j/72Qw5Dea2MLDByYPCz+Yflj4
wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGDOuje
        "]]}, 
      LineBox[{{86.97149999999999, 16.448800000000002`}, {115.31799999999997`,
        16.448800000000002`}}]}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfbxs33wp/ViH+4VdfU+KDBy4mbTbnXRjHX4YPlvH
usfAIXNPyeQf6rEOs8rnLFJmMHTYf2qh6yz5WIf1zM97TtgaOrwK3CHXKhLr
oDL9/4S6YkOHE0DzxNhjHZ58kr90fr6hg0ncLs8132Mcbl9vLHY7aOjAo7tp
7uJnMQ7f2OJn5FwzdNDnWCMTdSXGQd7xY/KZu4YOJZMlWMQOIeQVNhRlCG5E
6O/Jef575cIYuPlc1xcX2E6Jgdv/5e+VCs3OGLj75r1ffux0Qwzc/fG7PHma
qmPg/gObVxkD9z9M/gGQf0TTAK5/30FxteDT+nDzH0WIbxcM0Ifb79PC67/+
iR7cfQryX3LEevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQg4cPTB4W
fjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCucfBJ
       "]]}, 
     {EdgeForm[{Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfbxs33wp/ViH+4VdfU+KDBy4mbTbnXRjHX4YPlvH
usfAIXNPyeQf6rEOs8rnLFJmMHTYf2qh6yz5WIf1zM97TtgaOrwK3CHXKhLr
oDL9/4S6YkOHE0DzxNhjHZ58kr90fr6hg0ncLs8132Mcbl9vLHY7aOjAo7tp
7uJnMQ7f2OJn5FwzdNDnWCMTdSXGQd7xY/KZu4YOJZMlWMQOIeQVNhRlCG5E
6O/Jef575cIYuPlc1xcX2E6Jgdv/5e+VCs3OGLj75r1ffux0Qwzc/fG7PHma
qmPg/gObVxkD9z9M/gGQf0TTAK5/30FxteDT+nDzH0WIbxcM0Ifb79PC67/+
iR7cfQryX3LEevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQg4cPTB4W
fjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCucfBJ
        "]]}}, 
     {RGBColor[1., 0., 0.], Thickness[0.012826668468831806`], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{1.93086, 16.448800000000002`}, {1.93086, 21.1734}}], 
      LineBox[{{58.62459999999999, 9.36211}, {58.62459999999999, 14.0867}}], 
      LineBox[{{58.62459999999999, 23.5355}, {58.62459999999999, 
       28.260199999999998`}}], 
      LineBox[{{115.31799999999997`, 16.448800000000002`}, {
       115.31799999999997`, 21.1734}}]}},
    AspectRatio->Automatic,
    ImageSize->{117., 33.},
    PlotRange->{{0., 117.}, {0., 33.}}]}], "}"}]], "Output",
 CellChangeTimes->{3.59079317430504*^9, 3.590793743507621*^9, 
  3.590841456746614*^9, 3.590842135827321*^9, 3.5908422647507153`*^9, 
  3.590843985876069*^9, 3.590926335646716*^9, 3.590929239428749*^9, 
  3.5909505573305073`*^9, 3.590961759968503*^9, 3.591203021733536*^9, 
  3.591203557157143*^9, 3.591997092205551*^9, 3.592048378205709*^9, 
  3.59205048004071*^9, 3.592162470932953*^9, 3.5922221973806057`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DimensionOfGenerator", "[", "S1", "]"}]], "Input",
 CellChangeTimes->{{3.590841110996106*^9, 3.590841117541037*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  SqrtBox["2"]}]], "Output",
 CellChangeTimes->{3.590841118031571*^9, 3.59084145684606*^9, 
  3.590842135946249*^9, 3.590842264830924*^9, 3.590843986018978*^9, 
  3.5909263356781387`*^9, 3.590929239462418*^9, 3.5909505574781322`*^9, 
  3.590961760503294*^9, 3.591203021865799*^9, 3.5912035572830763`*^9, 
  3.5919970923275843`*^9, 3.592048378344016*^9, 3.5920504801325693`*^9, 
  3.592162471148777*^9, 3.592222197541972*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding the 1-parameter family of solutions", "Subsection",
 CellChangeTimes->{{3.5908397914941387`*^9, 3.590839798885139*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"equations1", "=", 
   RowBox[{"GPACoefficients", "[", 
    RowBox[{
     RowBox[{"S2Equation", "[", 
      RowBox[{"S1", ",", "1"}], "]"}], "[", "c", "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5564739033306437`*^9, 3.556473913621747*^9}, {
   3.556473999372375*^9, 3.5564740645231256`*^9}, 3.557159852660131*^9, 
   3.557242014301948*^9, 3.557242054281736*^9, {3.5907936966879063`*^9, 
   3.590793711191925*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionAtlas", "::", "\<\"loading\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Loading precomputed data in \
\\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\\"FusionAtlas`Data`\
bwd1v1p1v1x0p1x1p0x1v0x1x0duals1v1x2v1bwd1v1p1v1x0p1x1p0x1v0x1x0duals1v1x2v1`\
LowestWeightEigenspace`\\\"\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.590841456902528*^9, 3.590842136089511*^9, 
  3.5908422648872423`*^9, 3.590843986130579*^9, 3.590926335724258*^9, 
  3.59092923950605*^9, 3.590950557529017*^9, 3.5909617615074587`*^9, 
  3.59120302192056*^9, 3.591203557435369*^9, 3.591997092450678*^9, 
  3.5920483784719667`*^9, 3.5920504801923313`*^9, 3.592162471419971*^9, 
  3.59222219764858*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionAtlas", "::", "\<\"loading\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Loading precomputed data in \
\\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\\"FusionAtlas`Data`\
bwd1v1p1v1x0p1x1p0x1v0x1x0duals1v1x2v1bwd1v1p1v1x0p1x1p0x1v0x1x0duals1v1x2v1`\
Idempotents`\\\"\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.590841456902528*^9, 3.590842136089511*^9, 
  3.5908422648872423`*^9, 3.590843986130579*^9, 3.590926335724258*^9, 
  3.59092923950605*^9, 3.590950557529017*^9, 3.5909617615074587`*^9, 
  3.59120302192056*^9, 3.591203557435369*^9, 3.591997092450678*^9, 
  3.5920483784719667`*^9, 3.5920504801923313`*^9, 3.592162471419971*^9, 
  3.59222219855832*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solutions1", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"GroebnerBasis", "[", "equations1", "]"}], "\[Equal]", "0"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.55647406561267*^9, 3.556474073194501*^9}, {
  3.556474138841373*^9, 3.556474157800144*^9}, {3.590793712423533*^9, 
  3.5907937139437943`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.590793746481744*^9, 3.5908405825306463`*^9, 
  3.5908414593101377`*^9, 3.590842138422682*^9, 3.5908422672618437`*^9, 
  3.5908439884160337`*^9, 3.590926338877097*^9, 3.5909292406847897`*^9, 
  3.59095055882092*^9, 3.590961762950436*^9, 3.5912030231255417`*^9, 
  3.591203559882902*^9, 3.591997094904417*^9, 3.592048380923854*^9, 
  3.59205048246957*^9, 3.592162473969146*^9, 3.592222198900517*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], ",", "0", ",", 
          RowBox[{"-", 
           FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["3", "2"], ",", "0", ",", 
          FractionBox["1", "2"], ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
      FractionBox["1", 
       RowBox[{"c", "[", "6", "]"}]]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "1", "]"}], "\[Rule]", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["3", "2"], ",", "0", ",", 
          FractionBox["1", "2"], ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], ",", "0", ",", 
          RowBox[{"-", 
           FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
      FractionBox["1", 
       RowBox[{"c", "[", "6", "]"}]]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.556474073674759*^9, {3.5564741409284887`*^9, 3.556474164443501*^9}, 
   3.557159952723069*^9, 3.5572306638501177`*^9, 3.557230726809305*^9, 
   3.557242016296349*^9, 3.5572420574117813`*^9, 3.557250346106844*^9, 
   3.557256670085486*^9, 3.557325782565682*^9, 3.560876895859179*^9, 
   3.577729495720151*^9, 3.577730560706368*^9, {3.590793718324431*^9, 
   3.590793746483876*^9}, 3.590840582534171*^9, 3.5908414593118134`*^9, 
   3.590842138424614*^9, 3.590842267263164*^9, 3.59084398841824*^9, 
   3.590926338881473*^9, 3.5909292406863527`*^9, 3.59095055882397*^9, 
   3.590961762953576*^9, 3.59120302312677*^9, 3.591203559884611*^9, 
   3.591997094905964*^9, 3.592048380926394*^9, 3.592050482471097*^9, 
   3.592162473970866*^9, 3.592222198902248*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Only", " ", "need", " ", "to", " ", "look", " ", "at", " ", "hte", " ", 
   "first", " ", 
   RowBox[{"solution", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5909508483330812`*^9, 3.590950854879395*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"GPA4Element", "@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"LowestWeightEigenspace", "[", 
        RowBox[{"S1", ",", "\"\<Lopsided\>\"", ",", "1", ",", "0"}], "]"}], 
       "[", "c", "]"}], "/.", 
      RowBox[{
      "solutions1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.556474194376234*^9, 3.556474229630577*^9}, 
   3.5564742733970213`*^9, 3.5571598530238132`*^9, 3.557242020110116*^9, 
   3.557242060848186*^9, {3.5907937573047457`*^9, 3.5907937865339603`*^9}, {
   3.5908405770037823`*^9, 3.59084057792343*^9}, {3.590961670967226*^9, 
   3.590961702076894*^9}, {3.590962035634922*^9, 3.590962041098467*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", 
    RowBox[{"aa", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"aa", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", 
    RowBox[{"bb", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"bb", "[", "x", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5574131383841867`*^9, 3.557413184212398*^9}, {
  3.557413234456019*^9, 3.557413236615505*^9}, {3.557498293927157*^9, 
  3.5574983262372007`*^9}, {3.557498360535327*^9, 3.5574983626917133`*^9}, {
  3.576351729683157*^9, 3.576351729899122*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"saEqs1", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"GPACoefficients", "[", 
       RowBox[{
        RowBox[{"GPAConjugate", "[", "A", "]"}], "-", "A"}], "]"}], "]"}], "//",
      "RootReduce"}], "//", "Union"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.576351483219481*^9, 3.5763515450864563`*^9}, {
   3.576351779716792*^9, 3.576351786563221*^9}, {3.577017361948374*^9, 
   3.577017375262622*^9}, {3.5770174537511263`*^9, 3.577017455398158*^9}, {
   3.590793266325577*^9, 3.5907932680515738`*^9}, {3.590793892621468*^9, 
   3.590793906999407*^9}, 3.590793978536697*^9, {3.5908406118192*^9, 
   3.590840640923828*^9}, {3.590840672857712*^9, 3.590840674045013*^9}, {
   3.5909617147400208`*^9, 3.5909617198349457`*^9}, {3.590961780683395*^9, 
   3.5909617820571823`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"c", "[", "6", "]"}]}], "+", 
    FractionBox["1", 
     RowBox[{"FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", 
      RowBox[{"c", "[", "6", "]"}], "]"}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"c", "[", "6", "]"}]]}], "+", 
    RowBox[{"FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", 
     RowBox[{"c", "[", "6", "]"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5763514994512873`*^9, 3.576351547437253*^9}, {
   3.576351734316681*^9, 3.576351788868204*^9}, 3.576352048196151*^9, 
   3.577017379802596*^9, 3.577017455840041*^9, 3.590793268600319*^9, 
   3.590793301032325*^9, {3.5907939017376013`*^9, 3.59079390746275*^9}, 
   3.590793979000536*^9, 3.590840641951274*^9, 3.590840674442267*^9, 
   3.590841459416317*^9, 3.590842138531358*^9, 3.5908422673727217`*^9, 
   3.5908439885328207`*^9, 3.590926339028008*^9, 3.59092924078224*^9, 
   3.590950558980105*^9, {3.5909617662827806`*^9, 3.590961782390203*^9}, 
   3.590962043226413*^9, 3.591203023357142*^9, 3.591203559979538*^9, 
   3.591997094993945*^9, 3.592048381036387*^9, 3.5920504825299597`*^9, 
   3.59216247413017*^9, 3.592222199027957*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"saEqs1", "/.", 
     RowBox[{
      RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"aa", "[", "6", "]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"bb", "[", "6", "]"}]}]}]}]}], ")"}], "\[Equal]", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.576351752344503*^9, 3.576351791020606*^9}, 
   3.590793993691853*^9, 3.590840684153071*^9, {3.590952072868281*^9, 
   3.590952075569653*^9}, {3.5909617109807653`*^9, 3.590961711387306*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5909617836164637`*^9, 3.5909620438599787`*^9, 
  3.5912030234064007`*^9, 3.5912035600276957`*^9, 3.5919970950371017`*^9, 
  3.5920483810765667`*^9, 3.592050482556354*^9, 3.59216247420553*^9, 
  3.592222199069178*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"aa", "[", "6", "]"}], "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"bb", "[", "6", "]"}], "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"aa", "[", "6", "]"}], "\[Rule]", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"bb", "[", "6", "]"}], "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5763517547582417`*^9, 3.576351791501884*^9}, 
   3.577017387787731*^9, 3.577017457598425*^9, 3.590793303476933*^9, 
   3.590793994005569*^9, 3.590840684978833*^9, 3.59084145945319*^9, 
   3.590842138572537*^9, 3.590842267410965*^9, 3.5908439885760736`*^9, 
   3.5909263390676394`*^9, 3.590929240816114*^9, 3.590950559085017*^9, {
   3.5909617765855303`*^9, 3.590961783617938*^9}, 3.590962043862442*^9, 
   3.591203023407234*^9, 3.59120356002866*^9, 3.591997095037957*^9, 
   3.592048381077717*^9, 3.592050482557342*^9, 3.5921624742064753`*^9, 
   3.592222199070204*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Solutions", " ", "are", " ", "self"}], "-", 
   RowBox[{"adjoint", " ", "when", " ", 
    RowBox[{"c", "[", "6", "]"}], " ", "is", " ", "on", " ", "the", " ", 
    "unit"}], "-", "circle"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.556474378669931*^9, 3.5564743900333853`*^9}, {
  3.590794008305336*^9, 3.5907940097758512`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking the braid relation up to lower order terms", "Subsection",
 CellChangeTimes->{{3.5770181270100107`*^9, 3.57701813066352*^9}, {
  3.590793430597019*^9, 3.5907934395556*^9}, {3.590793606975326*^9, 
  3.5907936098631144`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SphericalA", "=", 
   RowBox[{"ChangePivotalStructure", "[", 
    RowBox[{"A", ",", "\"\<Spherical\>\""}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.577018045586178*^9, 3.577018071214974*^9}, {
  3.590793391929582*^9, 3.590793394735612*^9}, {3.590794053575083*^9, 
  3.590794059181903*^9}, {3.590840693640171*^9, 3.590840699431985*^9}, {
  3.59096188682552*^9, 3.590961892118403*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"leftA", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"GPAMultiply", "[", 
       RowBox[{
        RowBox[{"AddStrandOnRight", "[", 
         RowBox[{
          RowBox[{"GPAFourierTransformTwice", "[", "SphericalA", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"AddStrandOnLeft", "[", 
         RowBox[{
          RowBox[{"GPAFourierTransform", "[", "SphericalA", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"AddStrandOnRight", "[", 
         RowBox[{"SphericalA", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "]"}], "+", 
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{"RotateOneClick", "[", "SphericalA", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "+", 
      RowBox[{"TurnDownTopRightCorner", "[", 
       RowBox[{"AddStrandOnRight", "[", 
        RowBox[{
         RowBox[{"TurnUpBottomRightCorner", "[", 
          RowBox[{"GPAFourierTransformTwice", "[", "SphericalA", "]"}], "]"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "]"}], "+", 
      RowBox[{"TurnUpBottomRightCorner", "[", 
       RowBox[{"AddStrandOnRight", "[", 
        RowBox[{
         RowBox[{"TurnDownTopRightCorner", "[", "SphericalA", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "]"}]}], "//", 
     "RootReduce"}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590794742439102*^9, 3.5907947924886837`*^9}, {
   3.590794826835319*^9, 3.590794838735629*^9}, {3.590794940965415*^9, 
   3.590795083823636*^9}, {3.590795342297243*^9, 3.5907953476391783`*^9}, 
   3.590795442614093*^9, {3.590840703631298*^9, 3.5908407270843973`*^9}, {
   3.590961903137685*^9, 3.590961923873171*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rightA", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"GPAMultiply", "[", 
       RowBox[{
        RowBox[{"AddStrandOnLeft", "[", 
         RowBox[{
          RowBox[{"GPAFourierTransform", "[", "SphericalA", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
        RowBox[{"AddStrandOnRight", "[", 
         RowBox[{"SphericalA", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"AddStrandOnLeft", "[", 
         RowBox[{
          RowBox[{"RotateOneClick", "[", "SphericalA", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "]"}], "+", 
      RowBox[{"AddStrandOnRight", "[", 
       RowBox[{"SphericalA", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
      RowBox[{"TurnUpBottomLeftCorner", "[", 
       RowBox[{"AddStrandOnLeft", "[", 
        RowBox[{
         RowBox[{"TurnDownTopLeftCorner", "[", 
          RowBox[{"RotateOneClick", "[", "SphericalA", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "]"}], "+", 
      RowBox[{"TurnDownTopLeftCorner", "[", 
       RowBox[{"AddStrandOnLeft", "[", 
        RowBox[{
         RowBox[{"TurnUpBottomLeftCorner", "[", 
          RowBox[{"GPAFourierTransform", "[", "SphericalA", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "]"}]}], "//", 
     "RootReduce"}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.59079508544125*^9, 3.590795234122744*^9}, {
  3.590795323994398*^9, 3.590795340005485*^9}, {3.590795431199863*^9, 
  3.590795443822689*^9}, {3.590840730468808*^9, 3.5908407555474663`*^9}, {
  3.5909619265689783`*^9, 3.590961938725726*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"GPACoefficients", "[", 
       RowBox[{"leftA", "-", "rightA"}], "]"}], "//", "Simplify"}], "//", 
     "RootReduce"}], "//", "Union"}], ")"}], "===", 
  RowBox[{"{", "0", "}"}]}]], "Input",
 CellChangeTimes->{{3.590795366982789*^9, 3.590795402314683*^9}, {
  3.590840254734067*^9, 3.590840334506589*^9}, {3.590840397763112*^9, 
  3.590840411481089*^9}, {3.590840775697476*^9, 3.590840781255362*^9}, {
  3.590961943678689*^9, 3.59096195278126*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.5907953640000257`*^9, 3.590795402638095*^9}, 
   3.5907954463512373`*^9, {3.590840314319476*^9, 3.5908403388911753`*^9}, {
   3.590840403000382*^9, 3.590840415640461*^9}, 3.590840782189745*^9, 
   3.590841463598332*^9, 3.590842142551197*^9, 3.590842271378469*^9, 
   3.5908439925094433`*^9, 3.59092634307843*^9, 3.59092924483764*^9, 
   3.590950563247307*^9, {3.590961946521999*^9, 3.590961953246499*^9}, 
   3.5909620474415827`*^9, 3.591203026190391*^9, 3.5912035629370747`*^9, 
   3.591997097853949*^9, 3.5920483838514338`*^9, 3.5920504853039913`*^9, 
   3.592162477152857*^9, 3.592222201832272*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking the braid relation", "Subsection",
 CellChangeTimes->{{3.590793603343657*^9, 3.5907936137191353`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"idS1", ",", "e1S1"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ChangePivotalStructure", "[", 
      RowBox[{"#", ",", "\"\<Spherical\>\""}], "]"}], "&"}], "/@", 
    RowBox[{"TemperleyLieb", "[", 
     RowBox[{"S1", ",", "2", ",", "False"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590794085091752*^9, 3.59079411240445*^9}, {
   3.5907941812527313`*^9, 3.5907941887625027`*^9}, {3.5907944223732157`*^9, 
   3.5907944434610643`*^9}, 3.590839605548287*^9, {3.591203512817659*^9, 
   3.5912035292319937`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", "id1S1", "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ChangePivotalStructure", "[", 
      RowBox[{"#", ",", "\"\<Spherical\>\""}], "]"}], "&"}], "/@", 
    RowBox[{"TemperleyLieb", "[", 
     RowBox[{"S1", ",", "1", ",", "False"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590844915713297*^9, 3.5908449202405987`*^9}, {
  3.590844983111803*^9, 3.590844984307736*^9}, {3.591203516696548*^9, 
  3.591203531199926*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"idCheckS1", ",", "e1CheckS1"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ChangePivotalStructure", "[", 
      RowBox[{"#", ",", "\"\<Spherical\>\""}], "]"}], "&"}], "/@", 
    RowBox[{"TemperleyLieb", "[", 
     RowBox[{"S1", ",", "2", ",", "True"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590794085091752*^9, 3.59079411240445*^9}, {
   3.5907941812527313`*^9, 3.5907941887625027`*^9}, {3.5907944223732157`*^9, 
   3.5907944434610643`*^9}, {3.590839346782625*^9, 3.5908393535004063`*^9}, 
   3.590839605550119*^9, {3.591203519128684*^9, 3.591203535138734*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", "id1CheckS1", "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ChangePivotalStructure", "[", 
      RowBox[{"#", ",", "\"\<Spherical\>\""}], "]"}], "&"}], "/@", 
    RowBox[{"TemperleyLieb", "[", 
     RowBox[{"S1", ",", "1", ",", "True"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590844915713297*^9, 3.5908449202405987`*^9}, {
  3.590844983111803*^9, 3.590844984307736*^9}, {3.590845030759719*^9, 
  3.590845034818879*^9}, {3.5912035225286016`*^9, 3.591203537927648*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"e1S1", ",", "e1S1"}], "]"}], "-", "e1S1"}], "]"}]], "Input",
 CellChangeTimes->{{3.590838926986772*^9, 3.590838941045982*^9}, {
  3.591203558352848*^9, 3.59120356104081*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5908389415373707`*^9, 3.590841455529203*^9, {3.590841502071353*^9, 
   3.590841531528145*^9}, 3.5908421426809893`*^9, 3.5908422719518538`*^9, {
   3.590842950998684*^9, 3.5908429525690603`*^9}, 3.590843993067834*^9, 
   3.590926343689371*^9, 3.59092924537162*^9, 3.590950563778216*^9, 
   3.5909620607428093`*^9, 3.591203026806794*^9, 3.591203255592719*^9, 
   3.591203426108388*^9, 3.591203563711547*^9, 3.591997098476552*^9, 
   3.592048384620256*^9, 3.59205048589368*^9, 3.592162477995207*^9, 
   3.59222220250169*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RPlus", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"Sqrt", "[", "2", "]"}], "2"], "\[ImaginaryI]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"idS1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["2"]}], ")"}], "e1S1"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{"Sqrt", "[", "2", "]"}], "2"], ")"}], "SphericalA"}]}], 
      ")"}], "//", "RootReduce"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RMinus", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"Sqrt", "[", "2", "]"}], "2"], "\[ImaginaryI]"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"idS1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox["2"]}], ")"}], "e1S1"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{"Sqrt", "[", "2", "]"}], "2"], ")"}], "SphericalA"}]}], 
      ")"}], "//", "RootReduce"}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.592222413689142*^9, 3.59222242001197*^9}}],

Cell[CellGroupData[{

Cell["capping", "Subsubsection",
 CellChangeTimes->{{3.5920483840520897`*^9, 3.592048384826942*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"GPACoefficients", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PartialTrace", "[", "RPlus", "]"}], "-", 
         RowBox[{"\[Alpha]", " ", "id1S1"}]}], ")"}], "]"}], "//", 
      "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"GPACoefficients", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PartialTrace", "[", "RMinus", "]"}], "-", 
         RowBox[{"\[Alpha]", " ", "id1S1"}]}], ")"}], "]"}], "//", 
      "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.590844849197886*^9, 3.590844924018236*^9}, {
   3.590844996215227*^9, 3.590845007319034*^9}, {3.5909620822352448`*^9, 
   3.590962090809198*^9}, 3.591203577187418*^9, 3.591203613031693*^9, {
   3.592222426975255*^9, 3.592222433335952*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", "\[ImaginaryI]"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845007816228*^9}, 3.59092634439773*^9, 
   3.590929246092042*^9, 3.5909505646081676`*^9, 3.590962091730975*^9, 
   3.591203027190227*^9, 3.591203256030881*^9, 3.591203426483047*^9, 
   3.591203577709127*^9, {3.59120360843015*^9, 3.5912036134734488`*^9}, 
   3.5919970988797007`*^9, 3.5920483849877872`*^9, 3.5920504862575293`*^9, 
   3.592162478376025*^9, 3.592164909922645*^9, {3.592164980278429*^9, 
   3.592164998382403*^9}, 3.592222202871019*^9, 3.592222244269816*^9, 
   3.592222434099375*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", "\[ImaginaryI]"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845007816228*^9}, 3.59092634439773*^9, 
   3.590929246092042*^9, 3.5909505646081676`*^9, 3.590962091730975*^9, 
   3.591203027190227*^9, 3.591203256030881*^9, 3.591203426483047*^9, 
   3.591203577709127*^9, {3.59120360843015*^9, 3.5912036134734488`*^9}, 
   3.5919970988797007`*^9, 3.5920483849877872`*^9, 3.5920504862575293`*^9, 
   3.592162478376025*^9, 3.592164909922645*^9, {3.592164980278429*^9, 
   3.592164998382403*^9}, 3.592222202871019*^9, 3.592222244269816*^9, 
   3.592222434187127*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"GPACoefficients", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PartialTrace", "[", 
          RowBox[{"GPAFourierTransform", "[", "RPlus", "]"}], "]"}], "-", 
         RowBox[{"\[Alpha]", " ", "id1CheckS1"}]}], ")"}], "]"}], "//", 
      "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"GPACoefficients", "[", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PartialTrace", "[", 
          RowBox[{"GPAFourierTransform", "[", "RMinus", "]"}], "]"}], "-", 
         RowBox[{"\[Alpha]", " ", "id1CheckS1"}]}], ")"}], "]"}], "//", 
      "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.590844849197886*^9, 3.590844924018236*^9}, {
   3.590844996215227*^9, 3.590845038342214*^9}, {3.5909621019786263`*^9, 
   3.5909621123927507`*^9}, 3.5912036200316343`*^9, {3.592222436689014*^9, 
   3.592222442725031*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845038830621*^9}, 3.590926344585577*^9, 
   3.590929246287696*^9, 3.59095056481306*^9, 3.5909621128762207`*^9, 
   3.59120302734863*^9, 3.5912032561083527`*^9, 3.591203426558638*^9, 
   3.591203621073164*^9, 3.591997099004374*^9, 3.5920483851091347`*^9, 
   3.592050486378138*^9, 3.59216247850492*^9, 3.5921649101848516`*^9, {
   3.592164981073258*^9, 3.592164999609519*^9}, 3.5922222030054827`*^9, 
   3.5922222451937304`*^9, 3.592222443322772*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845038830621*^9}, 3.590926344585577*^9, 
   3.590929246287696*^9, 3.59095056481306*^9, 3.5909621128762207`*^9, 
   3.59120302734863*^9, 3.5912032561083527`*^9, 3.591203426558638*^9, 
   3.591203621073164*^9, 3.591997099004374*^9, 3.5920483851091347`*^9, 
   3.592050486378138*^9, 3.59216247850492*^9, 3.5921649101848516`*^9, {
   3.592164981073258*^9, 3.592164999609519*^9}, 3.5922222030054827`*^9, 
   3.5922222451937304`*^9, 3.5922224433954573`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["rotation", "Subsubsection",
 CellChangeTimes->{{3.5921649472996397`*^9, 3.592164948033915*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GPACoefficients", "[", 
     RowBox[{"RPlus", "-", 
      RowBox[{"GPAFourierTransformTwice", "[", "RPlus", "]"}]}], "]"}], "//", 
    "Simplify"}], "//", "RootReduce"}], "//", 
  "Union"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GPACoefficients", "[", 
     RowBox[{"RMinus", "-", 
      RowBox[{"GPAFourierTransformTwice", "[", "RMinus", "]"}]}], "]"}], "//",
     "Simplify"}], "//", "RootReduce"}], "//", "Union"}]}], "Input",
 CellChangeTimes->{{3.590926344805719*^9, 3.59092640716229*^9}, {
  3.590926563175149*^9, 3.590926575689995*^9}, {3.5909622388062067`*^9, 
  3.590962240653533*^9}, {3.592164937364236*^9, 3.592164939427494*^9}, {
  3.592222447086359*^9, 3.5922224595662937`*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.590926407878023*^9, {3.590926565356655*^9, 3.590926576027192*^9}, 
   3.590929272299255*^9, 3.590950591930736*^9, 3.590962246878626*^9, 
   3.591203027448184*^9, 3.5912032561479597`*^9, 3.5912034265996027`*^9, 
   3.591203623062804*^9, 3.591997099058576*^9, 3.592048385152791*^9, 
   3.592050486404992*^9, 3.592162478563508*^9, 3.592164910258548*^9, 
   3.592164941285676*^9, {3.5921649821349697`*^9, 3.59216500218859*^9}, 
   3.592222203077875*^9, 3.592222248303854*^9, {3.592222453473048*^9, 
   3.592222459939756*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.590926407878023*^9, {3.590926565356655*^9, 3.590926576027192*^9}, 
   3.590929272299255*^9, 3.590950591930736*^9, 3.590962246878626*^9, 
   3.591203027448184*^9, 3.5912032561479597`*^9, 3.5912034265996027`*^9, 
   3.591203623062804*^9, 3.591997099058576*^9, 3.592048385152791*^9, 
   3.592050486404992*^9, 3.592162478563508*^9, 3.592164910258548*^9, 
   3.592164941285676*^9, {3.5921649821349697`*^9, 3.59216500218859*^9}, 
   3.592222203077875*^9, 3.592222248303854*^9, {3.592222453473048*^9, 
   3.592222459941743*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["inverse", "Subsubsection",
 CellChangeTimes->{{3.5920483870960913`*^9, 3.592048387755011*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RInverseWithCoefficientsPlus", "=", 
   RowBox[{"(", 
    RowBox[{"RPlus", "-", 
     RowBox[{"\[Alpha]", " ", "idS1"}], "-", 
     RowBox[{"\[Beta]", " ", "e1S1"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RInverseWithCoefficientsMinus", "=", 
   RowBox[{"(", 
    RowBox[{"RMinus", "-", 
     RowBox[{"\[Alpha]", " ", "idS1"}], "-", 
     RowBox[{"\[Beta]", " ", "e1S1"}]}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.590838904194622*^9, 3.590838921942824*^9}, {
   3.5908389521439047`*^9, 3.590838969029327*^9}, {3.590839013406685*^9, 
   3.5908390437958097`*^9}, {3.5908408196548843`*^9, 3.5908408293731956`*^9}, 
   3.5908413777507544`*^9, {3.5908428944756927`*^9, 3.590842897650421*^9}, {
   3.5908430293863297`*^9, 3.590843112633847*^9}, {3.590843145154251*^9, 
   3.590843151350976*^9}, {3.5909621444413977`*^9, 3.590962167367869*^9}, {
   3.591203628022962*^9, 3.5912036351510677`*^9}, {3.592222464845826*^9, 
   3.592222473813704*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", "RInverseRulesPlus", "}"}], "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"GPACoefficients", "[", 
        RowBox[{
         RowBox[{"GPAMultiply", "[", 
          RowBox[{"RPlus", ",", "RInverseWithCoefficientsPlus"}], "]"}], "-", 
         "idS1"}], "]"}], "//", "Simplify"}], "//", "Union"}], ")"}], 
    "\[Equal]", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", "RInverseRulesMinus", "}"}], "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"GPACoefficients", "[", 
        RowBox[{
         RowBox[{"GPAMultiply", "[", 
          RowBox[{"RMinus", ",", "RInverseWithCoefficientsMinus"}], "]"}], 
         "-", "idS1"}], "]"}], "//", "Simplify"}], "//", "Union"}], ")"}], 
    "\[Equal]", "0"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.590838953959689*^9, 3.5908390729315977`*^9}, {
   3.590840839935678*^9, 3.5908408819737167`*^9}, {3.590841376388734*^9, 
   3.590841383555133*^9}, 3.5908447351784554`*^9, {3.590962171360244*^9, 
   3.590962184558978*^9}, 3.591203629928048*^9, {3.592222373234768*^9, 
   3.59222237512877*^9}, {3.592222476695807*^9, 3.592222496966907*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.592222250773375*^9, 3.592222375694661*^9, 
  3.592222497399404*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Beta]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SqrtBox["2"]}], ")"}]}]}], ",", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["2"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.590838971613525*^9, 3.590839075094385*^9}, {
   3.590840863716435*^9, 3.590840882500574*^9}, 3.590841384115574*^9, 
   3.590841464390239*^9, 3.590841533505033*^9, 3.590842143063779*^9, 
   3.5908422727967587`*^9, {3.590842951890921*^9, 3.590842953435582*^9}, 
   3.5908439938067207`*^9, 3.590844736163027*^9, 3.590844792786688*^9, 
   3.590926345082795*^9, 3.590929246643836*^9, 3.590950565223418*^9, 
   3.590962186350728*^9, 3.590962248245366*^9, 3.591203027724846*^9, 
   3.5912032562437143`*^9, 3.591203426676433*^9, 3.591203646601563*^9, 
   3.591997099360223*^9, 3.5920483855263863`*^9, 3.592050486674676*^9, 
   3.5921624792521267`*^9, 3.5921649105767927`*^9, {3.5921649862468777`*^9, 
   3.59216500372579*^9}, 3.592222203357148*^9, 3.592222250774695*^9, 
   3.592222375698238*^9, 3.592222497403076*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.592222250773375*^9, 3.592222375694661*^9, 
  3.592222497475522*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Beta]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SqrtBox["2"]}], ")"}]}]}], ",", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["2"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.590838971613525*^9, 3.590839075094385*^9}, {
   3.590840863716435*^9, 3.590840882500574*^9}, 3.590841384115574*^9, 
   3.590841464390239*^9, 3.590841533505033*^9, 3.590842143063779*^9, 
   3.5908422727967587`*^9, {3.590842951890921*^9, 3.590842953435582*^9}, 
   3.5908439938067207`*^9, 3.590844736163027*^9, 3.590844792786688*^9, 
   3.590926345082795*^9, 3.590929246643836*^9, 3.590950565223418*^9, 
   3.590962186350728*^9, 3.590962248245366*^9, 3.591203027724846*^9, 
   3.5912032562437143`*^9, 3.591203426676433*^9, 3.591203646601563*^9, 
   3.591997099360223*^9, 3.5920483855263863`*^9, 3.592050486674676*^9, 
   3.5921624792521267`*^9, 3.5921649105767927`*^9, {3.5921649862468777`*^9, 
   3.59216500372579*^9}, 3.592222203357148*^9, 3.592222250774695*^9, 
   3.592222375698238*^9, 3.592222497477125*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RInversePlus", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"RInverseWithCoefficientsPlus", "/.", "RInverseRulesPlus"}], 
     ")"}], "//", "RootReduce"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RInverseMinus", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"RInverseWithCoefficientsMinus", "/.", "RInverseRulesMinus"}], 
     ")"}], "//", "RootReduce"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.59084290209907*^9, 3.590842919513834*^9}, {
  3.590962191151762*^9, 3.5909621938463163`*^9}, {3.592222503324749*^9, 
  3.592222515668923*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["bi-invertible", "Subsubsection",
 CellChangeTimes->{{3.5920483930508223`*^9, 3.5920483966666393`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"(", 
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{
     RowBox[{"GPAMultiply", "[", 
      RowBox[{"RInversePlus", ",", "RPlus"}], "]"}], "-", "idS1"}], "]"}], "//",
    "RootReduce"}], ")"}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{
     RowBox[{"GPAMultiply", "[", 
      RowBox[{"RInverseMinus", ",", "RMinus"}], "]"}], "-", "idS1"}], "]"}], "//",
    "RootReduce"}], ")"}]}], "Input",
 CellChangeTimes->{{3.590839173731802*^9, 3.590839211519652*^9}, {
   3.5908409151348467`*^9, 3.59084092691842*^9}, 3.590841395845189*^9, {
   3.5909621979207287`*^9, 3.590962207503248*^9}, 3.5912036390712137`*^9, {
   3.5922225189643307`*^9, 3.59222252682889*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.590840933015077*^9, 3.59084140208438*^9, 3.5908415476619463`*^9, 
   3.590842143246879*^9, 3.590842278446616*^9, 3.590842955241342*^9, 
   3.5908439939450827`*^9, 3.590844740262381*^9, 3.590926346772203*^9, 
   3.590929248418363*^9, 3.590950567096467*^9, {3.590962204830327*^9, 
   3.590962208634508*^9}, 3.59096225018401*^9, 3.591203028697041*^9, 
   3.5912032571840677`*^9, 3.591203427544289*^9, 3.591203649629032*^9, 
   3.591997100320997*^9, 3.592048386456352*^9, 3.592050487610002*^9, 
   3.5921624801132307`*^9, 3.5921649114778967`*^9, 3.592222204314168*^9, 
   3.592222527835445*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.590840933015077*^9, 3.59084140208438*^9, 3.5908415476619463`*^9, 
   3.590842143246879*^9, 3.590842278446616*^9, 3.590842955241342*^9, 
   3.5908439939450827`*^9, 3.590844740262381*^9, 3.590926346772203*^9, 
   3.590929248418363*^9, 3.590950567096467*^9, {3.590962204830327*^9, 
   3.590962208634508*^9}, 3.59096225018401*^9, 3.591203028697041*^9, 
   3.5912032571840677`*^9, 3.591203427544289*^9, 3.591203649629032*^9, 
   3.591997100320997*^9, 3.592048386456352*^9, 3.592050487610002*^9, 
   3.5921624801132307`*^9, 3.5921649114778967`*^9, 3.592222204314168*^9, 
   3.5922225284796133`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"(", 
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{
     RowBox[{"GPAMultiply", "[", 
      RowBox[{
       RowBox[{"RotateOneClick", "[", "RInversePlus", "]"}], ",", 
       RowBox[{"GPAFourierTransform", "[", "RPlus", "]"}]}], "]"}], "-", 
     "idCheckS1"}], "]"}], "//", "RootReduce"}], ")"}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{
     RowBox[{"GPAMultiply", "[", 
      RowBox[{
       RowBox[{"RotateOneClick", "[", "RInverseMinus", "]"}], ",", 
       RowBox[{"GPAFourierTransform", "[", "RMinus", "]"}]}], "]"}], "-", 
     "idCheckS1"}], "]"}], "//", "RootReduce"}], ")"}]}], "Input",
 CellChangeTimes->{{3.590839173731802*^9, 3.590839211519652*^9}, {
   3.5908392522807913`*^9, 3.590839305813467*^9}, {3.590839336155982*^9, 
   3.590839357186974*^9}, {3.590840941918474*^9, 3.590840952054336*^9}, 
   3.59084139390659*^9, 3.5909622128734426`*^9, {3.590962253047168*^9, 
   3.590962259701187*^9}, 3.591203640783238*^9, {3.592222531710434*^9, 
   3.592222544828845*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.5908393181393423`*^9, 3.5908393580598793`*^9, 3.5908409547062407`*^9, 
   3.5908414045105257`*^9, 3.590841549954761*^9, 3.590842143298208*^9, 
   3.590842280751451*^9, 3.590842956238324*^9, 3.590843994408701*^9, 
   3.5908447413215427`*^9, 3.590926347748167*^9, 3.5909292494008627`*^9, 
   3.5909505681855927`*^9, {3.590962255268167*^9, 3.590962260983962*^9}, 
   3.591203029183573*^9, 3.591203257701437*^9, 3.591203428195818*^9, 
   3.591203650573394*^9, 3.591997100812726*^9, 3.592048386921282*^9, 
   3.5920504880692368`*^9, 3.592162480731308*^9, 3.592164912102302*^9, 
   3.592222204790236*^9, 3.592222545780406*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.5908393181393423`*^9, 3.5908393580598793`*^9, 3.5908409547062407`*^9, 
   3.5908414045105257`*^9, 3.590841549954761*^9, 3.590842143298208*^9, 
   3.590842280751451*^9, 3.590842956238324*^9, 3.590843994408701*^9, 
   3.5908447413215427`*^9, 3.590926347748167*^9, 3.5909292494008627`*^9, 
   3.5909505681855927`*^9, {3.590962255268167*^9, 3.590962260983962*^9}, 
   3.591203029183573*^9, 3.591203257701437*^9, 3.591203428195818*^9, 
   3.591203650573394*^9, 3.591997100812726*^9, 3.592048386921282*^9, 
   3.5920504880692368`*^9, 3.592162480731308*^9, 3.592164912102302*^9, 
   3.592222204790236*^9, 3.592222546265067*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"(", 
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{
     RowBox[{"GPAMultiply", "[", 
      RowBox[{
       RowBox[{"RotateOneClick", "[", "RPlus", "]"}], ",", 
       RowBox[{"GPAFourierTransform", "[", "RInversePlus", "]"}]}], "]"}], 
     "-", "idCheckS1"}], "]"}], "//", "RootReduce"}], 
  ")"}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{
     RowBox[{"GPAMultiply", "[", 
      RowBox[{
       RowBox[{"RotateOneClick", "[", "RMinus", "]"}], ",", 
       RowBox[{"GPAFourierTransform", "[", "RInverseMinus", "]"}]}], "]"}], 
     "-", "idCheckS1"}], "]"}], "//", "RootReduce"}], ")"}]}], "Input",
 CellChangeTimes->{{3.590839173731802*^9, 3.590839211519652*^9}, {
   3.5908392522807913`*^9, 3.590839305813467*^9}, {3.590839336155982*^9, 
   3.590839357186974*^9}, {3.590840941918474*^9, 3.5908409629026623`*^9}, 
   3.5908414005329237`*^9, 3.5909622144173326`*^9, {3.590962255213132*^9, 
   3.59096226263736*^9}, 3.591203642263197*^9, {3.592222548387792*^9, 
   3.592222557788589*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.5908393181393423`*^9, 3.5908393580598793`*^9, {3.5908409547062407`*^9, 
   3.59084096561582*^9}, 3.590841406907888*^9, 3.590841552271411*^9, 
   3.590842143342416*^9, 3.590842283017454*^9, 3.590842957282132*^9, 
   3.590843994867249*^9, 3.590844745435066*^9, 3.590926348638423*^9, 
   3.5909292503280487`*^9, 3.590950569249571*^9, 3.590962263451786*^9, 
   3.5912030297640343`*^9, 3.591203258282496*^9, 3.5912034286803637`*^9, 
   3.5912036513116913`*^9, 3.591997101394552*^9, 3.592048387507904*^9, 
   3.5920504885714073`*^9, 3.592162481209568*^9, 3.5921649125989447`*^9, 
   3.592222205369506*^9, 3.59222255874415*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.5908393181393423`*^9, 3.5908393580598793`*^9, {3.5908409547062407`*^9, 
   3.59084096561582*^9}, 3.590841406907888*^9, 3.590841552271411*^9, 
   3.590842143342416*^9, 3.590842283017454*^9, 3.590842957282132*^9, 
   3.590843994867249*^9, 3.590844745435066*^9, 3.590926348638423*^9, 
   3.5909292503280487`*^9, 3.590950569249571*^9, 3.590962263451786*^9, 
   3.5912030297640343`*^9, 3.591203258282496*^9, 3.5912034286803637`*^9, 
   3.5912036513116913`*^9, 3.591997101394552*^9, 3.592048387507904*^9, 
   3.5920504885714073`*^9, 3.592162481209568*^9, 3.5921649125989447`*^9, 
   3.592222205369506*^9, 3.592222559222129*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["sigma braid relation", "Subsubsection",
 CellChangeTimes->{{3.592048400206195*^9, 3.592048409604145*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"leftRPlus", "=", 
   RowBox[{
    RowBox[{"GPAMultiply", "[", 
     RowBox[{
      RowBox[{"AddStrandOnRight", "[", 
       RowBox[{"RPlus", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{"GPAFourierTransform", "[", "RInversePlus", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnRight", "[", 
       RowBox[{"RPlus", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "]"}], "//", 
    "RootReduce"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leftRMinus", "=", 
   RowBox[{
    RowBox[{"GPAMultiply", "[", 
     RowBox[{
      RowBox[{"AddStrandOnRight", "[", 
       RowBox[{"RMinus", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{"GPAFourierTransform", "[", "RInverseMinus", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnRight", "[", 
       RowBox[{"RMinus", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "]"}], "//", 
    "RootReduce"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.590794298435218*^9, 3.590794322391386*^9}, {
   3.590794570009428*^9, 3.590794667767157*^9}, {3.590839102373247*^9, 
   3.5908391032353*^9}, 3.590839530392626*^9, {3.590840968179277*^9, 
   3.590841008458572*^9}, 3.5908414033573103`*^9, {3.590962215993554*^9, 
   3.590962231766201*^9}, {3.590962265559655*^9, 3.5909622699742002`*^9}, {
   3.592222561272696*^9, 3.5922226010157003`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rightRPlus", "=", 
   RowBox[{
    RowBox[{"GPAMultiply", "[", 
     RowBox[{
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{"GPAFourierTransform", "[", "RInversePlus", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnRight", "[", 
       RowBox[{"RPlus", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{"GPAFourierTransform", "[", "RInversePlus", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "]"}], "//", 
    "RootReduce"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rightRMinus", "=", 
   RowBox[{
    RowBox[{"GPAMultiply", "[", 
     RowBox[{
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{"GPAFourierTransform", "[", "RInverseMinus", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnRight", "[", 
       RowBox[{"RMinus", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{"GPAFourierTransform", "[", "RInverseMinus", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "]"}], "//", 
    "RootReduce"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5907946702913723`*^9, 3.590794688511017*^9}, {
   3.590839113091523*^9, 3.5908391201456347`*^9}, 3.590839531601103*^9, 
   3.5908409699471693`*^9, {3.590841012637177*^9, 3.5908410364077587`*^9}, 
   3.590841406485273*^9, 3.590841547575776*^9, {3.590962219001534*^9, 
   3.590962225640123*^9}, 3.590962272205352*^9, {3.592222567604168*^9, 
   3.5922226082902308`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"GPACoefficients", "[", 
       RowBox[{"leftRPlus", "-", "rightRPlus"}], "]"}], "//", "Simplify"}], "//",
      "RootReduce"}], "//", "Union"}], ")"}], "===", 
  RowBox[{"{", "0", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"GPACoefficients", "[", 
       RowBox[{"leftRMinus", "-", "rightRMinus"}], "]"}], "//", "Simplify"}], 
     "//", "RootReduce"}], "//", "Union"}], ")"}], "===", 
  RowBox[{"{", "0", "}"}]}]}], "Input",
 CellChangeTimes->{{3.590795366982789*^9, 3.590795402314683*^9}, {
  3.590840254734067*^9, 3.590840334506589*^9}, {3.590840397763112*^9, 
  3.590840411481089*^9}, {3.590840775697476*^9, 3.590840781255362*^9}, {
  3.590841057621511*^9, 3.590841059932323*^9}, {3.5909622769171658`*^9, 
  3.590962283771839*^9}, {3.592222570675151*^9, 3.59222257973507*^9}, {
  3.592222610688861*^9, 3.592222612351695*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.5907953640000257`*^9, 3.590795402638095*^9}, 
   3.5907954463512373`*^9, {3.590840314319476*^9, 3.5908403388911753`*^9}, {
   3.590840403000382*^9, 3.590840415640461*^9}, 3.590840782189745*^9, 
   3.590841087181075*^9, 3.590841600695551*^9, 3.590842143515811*^9, 
   3.590842331014412*^9, 3.5908440046707*^9, 3.590844767674857*^9, 
   3.59092636955406*^9, 3.590929272251885*^9, 3.5909505918735247`*^9, 
   3.590962284503364*^9, 3.591203041977847*^9, 3.591203269586666*^9, 
   3.59120344013342*^9, 3.591203663791209*^9, 3.591997112185645*^9, 
   3.592048398151387*^9, 3.592050499080621*^9, 3.5921624924946547`*^9, 
   3.592164924135612*^9, 3.592222216326948*^9, 3.592222623074277*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.5907953640000257`*^9, 3.590795402638095*^9}, 
   3.5907954463512373`*^9, {3.590840314319476*^9, 3.5908403388911753`*^9}, {
   3.590840403000382*^9, 3.590840415640461*^9}, 3.590840782189745*^9, 
   3.590841087181075*^9, 3.590841600695551*^9, 3.590842143515811*^9, 
   3.590842331014412*^9, 3.5908440046707*^9, 3.590844767674857*^9, 
   3.59092636955406*^9, 3.590929272251885*^9, 3.5909505918735247`*^9, 
   3.590962284503364*^9, 3.591203041977847*^9, 3.591203269586666*^9, 
   3.59120344013342*^9, 3.591203663791209*^9, 3.591997112185645*^9, 
   3.592048398151387*^9, 3.592050499080621*^9, 3.5921624924946547`*^9, 
   3.592164924135612*^9, 3.592222216326948*^9, 3.592222623376912*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["rotation", "Subsubsection",
 CellChangeTimes->{{3.59216239932301*^9, 3.592162400007653*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"GPACoefficients", "[", 
      RowBox[{"RPlus", "-", 
       RowBox[{"GPAFourierTransformTwice", "[", "RPlus", "]"}]}], "]"}], "//",
      "RootReduce"}], "//", "Union"}], ")"}], "===", 
  RowBox[{"{", "0", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"GPACoefficients", "[", 
      RowBox[{"RMinus", "-", 
       RowBox[{"GPAFourierTransformTwice", "[", "RMinus", "]"}]}], "]"}], "//",
      "RootReduce"}], "//", "Union"}], ")"}], "===", 
  RowBox[{"{", "0", "}"}]}]}], "Input",
 CellChangeTimes->{{3.592162427748603*^9, 3.5921624779140053`*^9}, {
  3.5921625329446297`*^9, 3.592162535177492*^9}, {3.592222618533848*^9, 
  3.592222631218186*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.592162510494081*^9, 3.5921625356086473`*^9}, 
   3.59216492421973*^9, 3.5922222163928556`*^9, 3.59222263178129*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.592162510494081*^9, 3.5921625356086473`*^9}, 
   3.59216492421973*^9, 3.5922222163928556`*^9, 3.592222631840414*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["norm", "Subsubsection",
 CellChangeTimes->{{3.592048294375081*^9, 3.592048294766821*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GPACoefficients", "[", 
        RowBox[{"GPA4Trace", "[", 
         RowBox[{"GPAMultiply", "[", 
          RowBox[{"RPlus", ",", 
           RowBox[{"GPAConjugate", "[", "RPlus", "]"}]}], "]"}], "]"}], "]"}],
        "//", "FullSimplify"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "[", "6", "]"}], "\[Rule]", "c"}], ",", 
       RowBox[{
        RowBox[{"FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", 
         RowBox[{"c", "[", "6", "]"}], "]"}], "\[Rule]", 
        RowBox[{"Conjugate", "[", "c", "]"}]}]}], "}"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"c", "\[Rule]", "1"}], "}"}]}], "//", 
  "RootReduce"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GPACoefficients", "[", 
        RowBox[{"GPA4Trace", "[", 
         RowBox[{"GPAMultiply", "[", 
          RowBox[{"RMinus", ",", 
           RowBox[{"GPAConjugate", "[", "RMinus", "]"}]}], "]"}], "]"}], 
        "]"}], "//", "FullSimplify"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "[", "6", "]"}], "\[Rule]", "c"}], ",", 
       RowBox[{
        RowBox[{"FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", 
         RowBox[{"c", "[", "6", "]"}], "]"}], "\[Rule]", 
        RowBox[{"Conjugate", "[", "c", "]"}]}]}], "}"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"c", "\[Rule]", "1"}], "}"}]}], "//", "RootReduce"}]}], "Input",
 CellChangeTimes->{{3.5920065127005053`*^9, 3.592006762594489*^9}, {
  3.592006827986505*^9, 3.59200683934451*^9}, {3.592048855566576*^9, 
  3.592048885261354*^9}, {3.5922226377535753`*^9, 3.592222647988064*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"3", "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.592006515310712*^9, 3.5920066236844378`*^9}, {
   3.592006656892565*^9, 3.592006763062881*^9}, {3.5920068352909813`*^9, 
   3.592006839646286*^9}, 3.5920375747051907`*^9, {3.592048861135358*^9, 
   3.592048886328176*^9}, 3.592050499411922*^9, 3.592162492876287*^9, 
   3.592164924574667*^9, 3.592222216775134*^9, 3.592222648883058*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"3", "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.592006515310712*^9, 3.5920066236844378`*^9}, {
   3.592006656892565*^9, 3.592006763062881*^9}, {3.5920068352909813`*^9, 
   3.592006839646286*^9}, 3.5920375747051907`*^9, {3.592048861135358*^9, 
   3.592048886328176*^9}, 3.592050499411922*^9, 3.592162492876287*^9, 
   3.592164924574667*^9, 3.592222216775134*^9, 3.59222264890882*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["duality", "Subsection",
 CellChangeTimes->{{3.591999607671975*^9, 3.591999608998464*^9}, {
  3.592037493994821*^9, 3.592037501658432*^9}, {3.5920483580554523`*^9, 
  3.592048358333272*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{
     RowBox[{"GPAMultiply", "[", 
      RowBox[{"idCheckS1", ",", "idCheckS1"}], "]"}], "-", "idCheckS1"}], 
    "]"}], "//", "RootReduce"}], "//", "Union"}]], "Input",
 CellChangeTimes->{{3.592005360039646*^9, 3.592005374706586*^9}, {
  3.5920484147835407`*^9, 3.592048421335167*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.592005371577475*^9, 3.592005375020163*^9}, 
   3.592005560870894*^9, 3.5920375750876217`*^9, {3.592048418120401*^9, 
   3.592048421644186*^9}, 3.592050499438525*^9, 3.5921624929421387`*^9, 
   3.592222216837471*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{
     RowBox[{"GPAMultiply", "[", 
      RowBox[{"e1CheckS1", ",", "e1CheckS1"}], "]"}], "-", 
     RowBox[{"\[Alpha]", " ", "e1CheckS1"}]}], "]"}], "\[Equal]", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5920055223226547`*^9, 3.592005545641789*^9}, {
  3.5920484249275923`*^9, 3.592048428407794*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.592005539085368*^9, 3.5920055459383583`*^9}, 
   3.592037575120232*^9, 3.592048428741022*^9, 3.592050499465741*^9, 
   3.5921624930090857`*^9, 3.5922222169555817`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{
     RowBox[{"GPAMultiply", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]}]], " ", "e1CheckS1"}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]}]], " ", "e1CheckS1"}]}], "]"}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]}]], " ", "e1CheckS1"}]}], "]"}], "//", "RootReduce"}],
   "//", "Union"}]], "Input",
 CellChangeTimes->{{3.5920059401115437`*^9, 3.592005962027817*^9}, {
  3.5920484306651917`*^9, 3.592048437344222*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.592005947389563*^9, 3.592005962454391*^9}, 
   3.592037575181767*^9, 3.592048437763245*^9, 3.592050499514135*^9, 
   3.592162493109249*^9, 3.592222217187792*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"R2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", "idCheckS1"}], "+", 
     RowBox[{
      FractionBox["b", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]}]], " ", "e1CheckS1"}], "+", 
     RowBox[{"c", " ", 
      RowBox[{"GPAFourierTransform", "[", "SphericalA", "]"}]}]}], "//", 
    "RootReduce"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.592003395450994*^9, 3.592003416858261*^9}, {
   3.592003467034375*^9, 3.592003474730219*^9}, {3.5920035472460938`*^9, 
   3.592003551084527*^9}, 3.592003601364338*^9, {3.592003655695381*^9, 
   3.592003674165485*^9}, {3.59200373816988*^9, 3.592003750071046*^9}, {
   3.592004048979929*^9, 3.592004050427103*^9}, {3.592004589587708*^9, 
   3.592004590025002*^9}, {3.59200555744516*^9, 3.592005558429226*^9}, {
   3.59200562735448*^9, 3.592005630369711*^9}, {3.592005967288205*^9, 
   3.592005969275772*^9}, {3.592007808233227*^9, 3.592007808719378*^9}, {
   3.592008541879738*^9, 3.592008543252252*^9}, 3.5920375052928743`*^9, {
   3.592047483649147*^9, 3.59204749124304*^9}, {3.592048441266336*^9, 
   3.5920484720067673`*^9}}],

Cell[CellGroupData[{

Cell["capping", "Subsubsection",
 CellChangeTimes->{{3.592002829035886*^9, 3.592002829955882*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PartialTrace", "[", "R2", "]"}], "-", 
           RowBox[{
            RowBox[{"(", "\[ImaginaryI]", ")"}], " ", "id1CheckS1"}]}], ")"}],
          "]"}], "//", "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", 
     "0"}], "]"}], "//", "Union"}], "//", "ToRadicals"}]], "Input",
 CellChangeTimes->{{3.590844849197886*^9, 3.590844924018236*^9}, {
   3.590844996215227*^9, 3.590845038342214*^9}, {3.590845113269315*^9, 
   3.590845119056724*^9}, {3.590845279444853*^9, 3.590845280579782*^9}, {
   3.590960105187221*^9, 3.5909601229283447`*^9}, {3.591203754845121*^9, 
   3.591203756171735*^9}, {3.591999786866088*^9, 3.5919997904347267`*^9}, {
   3.5919999440930967`*^9, 3.5919999448195*^9}, {3.5920026699158897`*^9, 
   3.5920026739603987`*^9}, {3.5920037236068087`*^9, 3.592003724839505*^9}, 
   3.592037665010908*^9, {3.59204749623952*^9, 3.5920475154130573`*^9}, {
   3.5920484862276154`*^9, 3.592048499172462*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5920037627812557`*^9, 3.592004052351758*^9, 
  3.592004593083119*^9, 3.592005159043116*^9, 3.592005570602744*^9, 
  3.592005633612082*^9, 3.592005971206398*^9, 3.592007810467382*^9, 
  3.592008545633389*^9, 3.592037575432548*^9, 3.5920376654986887`*^9, 
  3.592047516351315*^9, 3.592048502923451*^9, 3.5920504996509047`*^9, 
  3.59216249345368*^9, 3.592222217330929*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{
     FractionBox["\[ImaginaryI]", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}], ")"}], " ", "b"}], 
      RowBox[{"1", "+", 
       SqrtBox["2"]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845038830621*^9}, 3.590845209251392*^9, {
   3.590845273761737*^9, 3.590845281250059*^9}, 3.5909266865618267`*^9, 
   3.590929058479018*^9, 3.590950380098159*^9, 3.590950424756729*^9, 
   3.590960797147298*^9, 3.590961276587577*^9, 3.591202295259858*^9, 
   3.591202483375198*^9, 3.591203756694771*^9, 3.591997188284452*^9, 
   3.591999692836781*^9, 3.591999947053196*^9, 3.592001274130803*^9, 
   3.592001339160387*^9, 3.592001372617893*^9, 3.592002638952301*^9, 
   3.59200267543692*^9, 3.592003762783445*^9, 3.592004052353942*^9, 
   3.592004593086059*^9, 3.592005159045064*^9, 3.592005570605082*^9, 
   3.592005633614352*^9, 3.5920059712086678`*^9, 3.592007810469738*^9, 
   3.5920085456354303`*^9, 3.592037575459467*^9, 3.592037665501318*^9, 
   3.592047516353497*^9, 3.592048502925898*^9, 3.592050499652048*^9, 
   3.592162493454874*^9, 3.59222221733193*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a1", "=", 
  RowBox[{"a", "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"GPACoefficients", "[", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PartialTrace", "[", 
                RowBox[{"GPAFourierTransformTwice", "[", "R2", "]"}], "]"}], 
               "-", 
               RowBox[{
                RowBox[{"(", "\[ImaginaryI]", ")"}], " ", "id1CheckS1"}]}], 
              ")"}], "]"}], "//", "Simplify"}], "//", "RootReduce"}], ")"}], 
         "\[Equal]", "0"}], "]"}], "//", "Union"}], "//", "ToRadicals"}], 
     ")"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}]}]], "Input",
 CellChangeTimes->{{3.590844849197886*^9, 3.590844924018236*^9}, {
   3.590844996215227*^9, 3.590845038342214*^9}, {3.590845113269315*^9, 
   3.590845119056724*^9}, {3.590845279444853*^9, 3.590845280579782*^9}, {
   3.590960105187221*^9, 3.5909601229283447`*^9}, {3.591203754845121*^9, 
   3.591203756171735*^9}, {3.591999786866088*^9, 3.5919997904347267`*^9}, {
   3.5919999440930967`*^9, 3.5919999448195*^9}, {3.5920026699158897`*^9, 
   3.5920027037701397`*^9}, {3.592003771624571*^9, 3.5920037719048643`*^9}, 
   3.592037518166481*^9, {3.592047525751049*^9, 3.592047537049127*^9}, {
   3.592047611249156*^9, 3.592047650014806*^9}, {3.592048507720058*^9, 
   3.5920485264938583`*^9}, {3.592048698066637*^9, 3.592048698725089*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.592003778329689*^9, 3.592004053302807*^9, 
  3.5920045954389887`*^9, 3.5920051595941467`*^9, 3.592005572690178*^9, 
  3.592005634429575*^9, 3.592005971876747*^9, 3.592007811241885*^9, 
  3.592008546751862*^9, 3.592037575527927*^9, 3.592037666266801*^9, 
  3.592047537515102*^9, 3.592047650581429*^9, 3.592048529148163*^9, 
  3.5920487026303663`*^9, 3.5920504996801357`*^9, 3.592162493544484*^9, 
  3.592222217373423*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["\[ImaginaryI]", 
   RowBox[{"1", "+", 
    SqrtBox["2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["2"]}], ")"}], " ", "b"}], 
   RowBox[{"1", "+", 
    SqrtBox["2"]}]]}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845038830621*^9}, 3.590845209251392*^9, {
   3.590845273761737*^9, 3.590845281250059*^9}, 3.5909266865618267`*^9, 
   3.590929058479018*^9, 3.590950380098159*^9, 3.590950424756729*^9, 
   3.590960797147298*^9, 3.590961276587577*^9, 3.591202295259858*^9, 
   3.591202483375198*^9, 3.591203756694771*^9, 3.591997188284452*^9, 
   3.591999692836781*^9, 3.591999947053196*^9, 3.592001274130803*^9, 
   3.592001339160387*^9, 3.592001372617893*^9, 3.592002638952301*^9, {
   3.59200267543692*^9, 3.592002704583253*^9}, 3.592003778330894*^9, 
   3.5920040533048897`*^9, 3.59200459544318*^9, 3.592005159596271*^9, 
   3.5920055726924343`*^9, 3.592005634433864*^9, 3.592005971880673*^9, 
   3.5920078112461452`*^9, 3.592008546754038*^9, 3.592037575560413*^9, 
   3.5920376662691307`*^9, 3.5920475375173683`*^9, 3.592047650584087*^9, 
   3.59204852915231*^9, 3.59204870263295*^9, 3.592050499681127*^9, 
   3.592162493545443*^9, 3.592222217374384*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a2", "=", 
  RowBox[{"a", "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"GPACoefficients", "[", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PartialTrace", "[", 
                RowBox[{"GPAFourierTransform", "[", "R2", "]"}], "]"}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", "\[ImaginaryI]", ")"}], 
                 RowBox[{"-", "1"}]], " ", "id1S1"}]}], ")"}], "]"}], "//", 
            "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], 
        "]"}], "//", "Union"}], "//", "ToRadicals"}], ")"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}]], "Input",
 CellChangeTimes->{{3.590844849197886*^9, 3.590844924018236*^9}, {
   3.590844996215227*^9, 3.590845038342214*^9}, {3.590845113269315*^9, 
   3.590845119056724*^9}, {3.590845279444853*^9, 3.590845280579782*^9}, {
   3.590960105187221*^9, 3.5909601229283447`*^9}, {3.591203754845121*^9, 
   3.591203756171735*^9}, {3.591999786866088*^9, 3.5919997904347267`*^9}, {
   3.5919999440930967`*^9, 3.5919999448195*^9}, {3.592003782912711*^9, 
   3.592003794135254*^9}, 3.592037520678135*^9, 3.592037698496323*^9, {
   3.5920475492868977`*^9, 3.5920475612184553`*^9}, {3.592047660698167*^9, 
   3.5920476757508*^9}, {3.5920485146945763`*^9, 3.592048554205061*^9}, {
   3.592048701033482*^9, 3.592048701152938*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.592003794923818*^9, 3.592004054303244*^9, 
  3.5920045965189133`*^9, 3.592005160257353*^9, 3.5920055740218678`*^9, 
  3.592005635525653*^9, 3.592005972629238*^9, 3.592007811994729*^9, 
  3.592008548669767*^9, 3.5920375757678747`*^9, 3.592037667063018*^9, 
  3.592037698898302*^9, 3.592047577700336*^9, 3.5920476764148273`*^9, 
  3.592048554795765*^9, 3.592048703294169*^9, 3.592050499853195*^9, 
  3.59216249371725*^9, 3.592222217540208*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[ImaginaryI]"}], "-", "b"}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845038830621*^9}, 3.590845209251392*^9, {
   3.590845273761737*^9, 3.590845281250059*^9}, 3.5909266865618267`*^9, 
   3.590929058479018*^9, 3.590950380098159*^9, 3.590950424756729*^9, 
   3.590960797147298*^9, 3.590961276587577*^9, 3.591202295259858*^9, 
   3.591202483375198*^9, 3.591203756694771*^9, 3.591997188284452*^9, 
   3.591999692836781*^9, 3.591999947053196*^9, 3.592001274130803*^9, 
   3.592001339160387*^9, 3.592001372617893*^9, 3.592002638952301*^9, 
   3.592002682625307*^9, 3.592002772774693*^9, 3.592003794925068*^9, 
   3.592004054305338*^9, 3.5920045965211573`*^9, 3.5920051602782784`*^9, 
   3.5920055740240297`*^9, 3.592005635527811*^9, 3.592005972631304*^9, 
   3.5920078120172567`*^9, 3.592008548693617*^9, 3.592037575793044*^9, 
   3.5920376670653543`*^9, 3.592037698900679*^9, 3.592047577703512*^9, 
   3.592047676417104*^9, 3.59204855479816*^9, 3.5920487032966557`*^9, 
   3.592050499854168*^9, 3.592162493718154*^9, 3.592222217541175*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PartialTrace", "[", 
            RowBox[{"RotateOneClick", "[", "R2", "]"}], "]"}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", "\[ImaginaryI]", ")"}], 
             RowBox[{"-", "1"}]], " ", "id1S1"}]}], ")"}], "]"}], "//", 
        "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], "]"}], "//",
    "Union"}], "//", "ToRadicals"}]], "Input",
 CellChangeTimes->{{3.590844849197886*^9, 3.590844924018236*^9}, {
   3.590844996215227*^9, 3.590845038342214*^9}, {3.590845113269315*^9, 
   3.590845119056724*^9}, {3.590845279444853*^9, 3.590845280579782*^9}, {
   3.590928268845531*^9, 3.5909282783666773`*^9}, {3.590960296651222*^9, 
   3.5909603083578987`*^9}, {3.591203758349351*^9, 3.591203759324048*^9}, {
   3.591999792978105*^9, 3.591999795545608*^9}, {3.5919999544214077`*^9, 
   3.591999955169067*^9}, {3.592003825117614*^9, 3.592003825326088*^9}, 
   3.592037524558325*^9, 3.5920376959927263`*^9, {3.592047566911942*^9, 
   3.592047572424614*^9}, {3.592048544151815*^9, 3.5920485569796667`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.592003825657721*^9, 3.59200405549818*^9, 
  3.5920045976714153`*^9, 3.5920051616237*^9, 3.5920055756832037`*^9, 
  3.592005636283105*^9, 3.592005973284622*^9, 3.592007812390973*^9, 
  3.5920085495339737`*^9, 3.592037575869649*^9, 3.592037667583869*^9, 
  3.592037699584229*^9, 3.592047574727157*^9, 3.5920485573068657`*^9, 
  3.5920504999589977`*^9, 3.592162493777623*^9, 3.5922222175871563`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], "-", "b"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5909282790376*^9, 3.5909290591535587`*^9, 3.590950380252234*^9, 
   3.590950425395376*^9, 3.590960309006558*^9, 3.5909607975232487`*^9, 
   3.590961277161787*^9, 3.591202295579307*^9, 3.59120248371941*^9, 
   3.591203759809235*^9, 3.591997188586706*^9, 3.591999693170478*^9, {
   3.5919999516920137`*^9, 3.5919999565340147`*^9}, 3.592001276853113*^9, {
   3.592001349413739*^9, 3.5920013782300034`*^9}, 3.592002686422214*^9, 
   3.592002775285213*^9, 3.5920038256588917`*^9, 3.592004055500211*^9, 
   3.59200459767351*^9, 3.592005161644679*^9, 3.592005575685214*^9, 
   3.592005636285192*^9, 3.592005973314479*^9, 3.592007812413801*^9, 
   3.592008549561039*^9, 3.5920375758940077`*^9, 3.5920376675859613`*^9, 
   3.592037699586403*^9, 3.592047574729391*^9, 3.5920485573095207`*^9, 
   3.5920504999600554`*^9, 3.5921624937785473`*^9, 3.5922222175881*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", "bRule", "}"}], "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"a1", "-", "a2"}], "\[Equal]", "0"}], "]"}], "//", 
   "RootReduce"}]}]], "Input",
 CellChangeTimes->{{3.592003828914109*^9, 3.592003857211372*^9}, {
  3.592005588810535*^9, 3.5920055970919867`*^9}, {3.592005643969301*^9, 
  3.592005649829357*^9}, {3.5920059860759087`*^9, 3.592005993673292*^9}, {
  3.592037623301029*^9, 3.592037629667823*^9}, {3.5920376762830563`*^9, 
  3.5920377062258368`*^9}, {3.592047602694022*^9, 3.592047602921027*^9}, {
  3.592047685503656*^9, 3.592047729801867*^9}, {3.5920485760202703`*^9, 
  3.592048584754403*^9}, {3.592048768379066*^9, 3.592048770077075*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"b", "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.592003847632399*^9, 3.592003857523819*^9}, 
   3.592004056092287*^9, 3.592004598911138*^9, 3.5920051704489403`*^9, 
   3.5920056006280107`*^9, 3.592005650258555*^9, 3.592005994084949*^9, 
   3.592007813526926*^9, 3.592008551298155*^9, 3.592037630174395*^9, 
   3.592037706608088*^9, {3.5920476920637617`*^9, 3.592047731020096*^9}, 
   3.592048585269145*^9, 3.592048770446752*^9, 3.592050499987956*^9, 
   3.5921624938442698`*^9, 3.59222221764098*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"a1", "/.", "bRule"}], "//", "RootReduce"}]], "Input",
 CellChangeTimes->{{3.5920038816833687`*^9, 3.592003892026971*^9}, 
   3.592005599383156*^9, {3.592006002192968*^9, 3.5920060156782084`*^9}, 
   3.592037715648492*^9, {3.5920477375921183`*^9, 3.592047755416256*^9}, {
   3.592048588187858*^9, 3.592048592688394*^9}, {3.592048705264867*^9, 
   3.592048705398147*^9}}],

Cell[BoxData[
 FractionBox["\[ImaginaryI]", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{
  3.5920038924044647`*^9, 3.592004056910512*^9, 3.592004600732211*^9, 
   3.5920051712676077`*^9, 3.592005606573097*^9, 3.5920056522644453`*^9, {
   3.5920060027187157`*^9, 3.592006016044385*^9}, 3.592007814197901*^9, 
   3.5920085521625957`*^9, 3.5920377161954317`*^9, {3.592047744165408*^9, 
   3.5920477559719133`*^9}, 3.592048595774551*^9, 3.592048705756109*^9, 
   3.592048771755906*^9, 3.592050500016028*^9, 3.5921624939441147`*^9, 
   3.592222217707703*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RootReduce", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"Sqrt", "[", "2", "]"}], "2"], "\[ImaginaryI]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["2"]}], ")"}]}], 
   FractionBox[
    RowBox[{"Sqrt", "[", "2", "]"}], "2"], "\[ImaginaryI]"}], "]"}]}], "Input",\

 CellChangeTimes->{{3.592005016379407*^9, 3.592005038839562*^9}, {
   3.5920058823319197`*^9, 3.592005884794545*^9}, 3.5920377267022676`*^9, {
   3.592047763328373*^9, 3.592047765560957*^9}, {3.592048635331905*^9, 
   3.592048656581099*^9}}],

Cell[BoxData[
 FractionBox["\[ImaginaryI]", 
  SqrtBox["2"]]], "Output",
 CellChangeTimes->{{3.592005018887257*^9, 3.592005039174407*^9}, 
   3.592005171888426*^9, 3.5920056137224417`*^9, 3.5920056563566427`*^9, {
   3.59200588266861*^9, 3.5920058851730556`*^9}, 3.592006018782571*^9, 
   3.5920078148656197`*^9, 3.592008552982724*^9, 3.5920377271812067`*^9, 
   3.592047765909904*^9, 3.592048657257568*^9, 3.5920487724354467`*^9, 
   3.592050500043193*^9, 3.5921624940279837`*^9, 3.592222217758206*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]], "Output",
 CellChangeTimes->{{3.592005018887257*^9, 3.592005039174407*^9}, 
   3.592005171888426*^9, 3.5920056137224417`*^9, 3.5920056563566427`*^9, {
   3.59200588266861*^9, 3.5920058851730556`*^9}, 3.592006018782571*^9, 
   3.5920078148656197`*^9, 3.592008552982724*^9, 3.5920377271812067`*^9, 
   3.592047765909904*^9, 3.592048657257568*^9, 3.5920487724354467`*^9, 
   3.592050500043193*^9, 3.5921624940279837`*^9, 3.592222217759288*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"R2", "=", 
   RowBox[{
    RowBox[{
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], "idCheckS1"}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
      RowBox[{"3", "+", 
       RowBox[{"2", 
        RowBox[{"Sqrt", "[", "2", "]"}]}]}]], "e1CheckS1"}], "+", 
    RowBox[{"\[Gamma]", " ", 
     RowBox[{"GPAFourierTransform", "[", "SphericalA", "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.59200461402978*^9, 3.5920046307769117`*^9}, 
   3.5920056838926477`*^9, {3.592006032752452*^9, 3.592006049247744*^9}, {
   3.592006951531269*^9, 3.592006952673237*^9}, {3.592007819984721*^9, 
   3.592007822496513*^9}, {3.592008557941761*^9, 3.5920085591486797`*^9}, {
   3.5920377467451897`*^9, 3.5920377593029222`*^9}, {3.592047782066032*^9, 
   3.592047809876637*^9}, {3.592047841395913*^9, 3.5920478416038446`*^9}, {
   3.592048672353097*^9, 3.592048681279296*^9}, {3.592048775986589*^9, 
   3.592048787911646*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqs", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"GPACoefficients", "[", 
     RowBox[{"GPA4Trace", "[", 
      RowBox[{"GPAMultiply", "[", 
       RowBox[{"R2", ",", 
        RowBox[{"GPAConjugate", "[", "R2", "]"}]}], "]"}], "]"}], "]"}], 
    "]"}], "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "6", "]"}], "\[Rule]", "c"}], ",", 
     RowBox[{
      RowBox[{"FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", 
       RowBox[{"c", "[", "6", "]"}], "]"}], "\[Rule]", 
      RowBox[{"Conjugate", "[", "c", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Gamma]", " ", 
       RowBox[{
       "FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", "\[Gamma]", 
        "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"Abs", "[", "\[Gamma]", "]"}], "^", "2"}]}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.5920068694480143`*^9, 3.592006924112005*^9}, {
  3.592006971630486*^9, 3.592007063194284*^9}, {3.592047855665436*^9, 
  3.592047878254904*^9}, {3.592048792658283*^9, 3.5920488048763123`*^9}, {
  3.59204894104071*^9, 3.5920489434168873`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", "+", 
    SqrtBox["2"], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "+", 
       FractionBox["1", 
        RowBox[{"c", " ", 
         RowBox[{"Conjugate", "[", "c", "]"}]}]], "+", 
       RowBox[{"c", " ", 
        RowBox[{"Conjugate", "[", "c", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"]}]}], ")"}]}], ",", 
   RowBox[{"2", "+", 
    SqrtBox["2"], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "+", 
       FractionBox["1", 
        RowBox[{"c", " ", 
         RowBox[{"Conjugate", "[", "c", "]"}]}]], "+", 
       RowBox[{"c", " ", 
        RowBox[{"Conjugate", "[", "c", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"]}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5920478624770412`*^9, 3.592047878814186*^9}, 
   3.592048808143004*^9, 3.592048943891644*^9, 3.592050502192576*^9, 
   3.592162496286704*^9, 3.5922222198768387`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqs2Plus", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"eqs", "/.", 
       RowBox[{"{", 
        RowBox[{"c", "\[Rule]", "1"}], "}"}]}], "//", "RootReduce"}], "//", 
     "Union"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", 
      RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.592006926610736*^9, 3.5920069444525957`*^9}, {
  3.592007068669154*^9, 3.592007141958438*^9}, {3.592047882248632*^9, 
  3.5920479090378942`*^9}, {3.592048813688264*^9, 3.592048824414238*^9}, {
  3.592048929289863*^9, 3.5920489299687433`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    SqrtBox["2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.592006945624614*^9, {3.5920070701690617`*^9, 3.592007142393566*^9}, 
   3.592007828824559*^9, 3.592008565355208*^9, 3.592037767795364*^9, {
   3.59204789343832*^9, 3.59204790979177*^9}, 3.592048950035585*^9, 
   3.592050502251678*^9, 3.5921624964324493`*^9, 3.592222220039814*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{"eqs2Plus", "\[Equal]", "0"}], "]"}], "//", 
  "RootReduce"}]], "Input",
 CellChangeTimes->{{3.592007128486371*^9, 3.5920071688543653`*^9}, {
  3.5920479129517384`*^9, 3.592047921891532*^9}, {3.592048957729295*^9, 
  3.592048957927421*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Gamma]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]", "\[Rule]", 
     FractionBox["1", 
      SqrtBox["2"]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.592007131035885*^9, 3.592007169197731*^9}, 
   3.592007830026249*^9, 3.592008569096362*^9, 3.592037769198358*^9, {
   3.5920479154659367`*^9, 3.592047922425386*^9}, 3.5920489583993073`*^9, 
   3.59205050227852*^9, 3.592162496533169*^9, 3.5922222200992517`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"R2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]], "idCheckS1"}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]}]], "e1CheckS1"}], "+", 
     RowBox[{
      FractionBox["1", 
       SqrtBox["2"]], " ", 
      RowBox[{"GPAFourierTransform", "[", "SphericalA", "]"}]}]}], "//", 
    "RootReduce"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5920038626781282`*^9, 3.592003863641017*^9}, {
   3.592003896820875*^9, 3.592003925034134*^9}, {3.59200405977444*^9, 
   3.5920040613568287`*^9}, {3.592004144939672*^9, 3.592004145417425*^9}, {
   3.592004371357457*^9, 3.5920043715819893`*^9}, 3.59200569571522*^9, {
   3.592005755990285*^9, 3.592005762741557*^9}, {3.592006061801784*^9, 
   3.59200606597657*^9}, {3.592006100383931*^9, 3.5920061126351843`*^9}, 
   3.592007179180243*^9, {3.592007303799931*^9, 3.592007316619691*^9}, {
   3.592007834929781*^9, 3.592007835458948*^9}, {3.592007879745842*^9, 
   3.5920078876878357`*^9}, {3.592007977830833*^9, 3.5920079793170357`*^9}, {
   3.592008113406823*^9, 3.592008115174342*^9}, {3.59200857355037*^9, 
   3.5920085747244596`*^9}, {3.592037774160071*^9, 3.5920377743829412`*^9}, {
   3.592047928326951*^9, 3.592047939777858*^9}, {3.592048985955454*^9, 
   3.592049000901897*^9}, {3.592049571670808*^9, 3.592049576630127*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["rotation", "Subsubsection",
 CellChangeTimes->{{3.592002822899775*^9, 3.592002824579669*^9}, {
  3.592004147494548*^9, 3.5920041484359694`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"GPACoefficients", "/@", 
      RowBox[{"{", 
       RowBox[{"idCheckS1", ",", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]}]], "e1CheckS1"}], ",", 
        RowBox[{"R2", "-", 
         RowBox[{"GPAFourierTransformTwice", "[", "R2", "]"}]}]}], "}"}]}], 
     "]"}], "//", "FullSimplify"}], "//", "NullSpace"}], "//", 
  "RootReduce"}]], "Input",
 CellChangeTimes->{{3.59200813145998*^9, 3.592008158533065*^9}, {
  3.592047947940563*^9, 3.592047960031797*^9}, {3.592049007740191*^9, 
  3.5920490257565937`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59200812609179*^9, 3.592008159075173*^9}, 
   3.592008579203761*^9, 3.592037784703055*^9, 3.592047961021577*^9, {
   3.5920490189158773`*^9, 3.592049026122211*^9}, 3.5920495785374727`*^9, 
   3.5920505025536327`*^9, 3.592162496828946*^9, 3.5922222203747168`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["inverse", "Subsubsection",
 CellChangeTimes->{{3.592003758418921*^9, 3.5920037592343273`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"R2InverseWithCoefficients", "=", 
   RowBox[{"(", 
    RowBox[{"(", 
     RowBox[{"R2", "-", 
      RowBox[{"\[Alpha]", " ", "idCheckS1"}], "-", 
      RowBox[{
       FractionBox["\[Beta]", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]}]], " ", "e1CheckS1"}]}], ")"}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5920086092030888`*^9, 3.5920086132786207`*^9}, {
  3.5920479847213783`*^9, 3.592047997111101*^9}, {3.592049087142617*^9, 
  3.592049109819174*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", "R2Rules", "}"}], "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{
          RowBox[{"GPAMultiply", "[", 
           RowBox[{"R2", ",", "R2InverseWithCoefficients"}], "]"}], "-", 
          "idCheckS1"}], "]"}], "//", "Simplify"}], "//", "Union"}], ")"}], 
     "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "\[Beta]"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.592048009474616*^9, 3.592048034539392*^9}, 
   3.5920491072754927`*^9, {3.59204949918117*^9, 3.592049516235265*^9}, {
   3.592050145274641*^9, 3.592050198848321*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Beta]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SqrtBox["2"]}], ")"}]}]}], ",", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["2"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.592048040594096*^9, 3.5920495173949547`*^9, 3.592049581054903*^9, 
   3.5920501127530737`*^9, {3.592050146086321*^9, 3.59205015151586*^9}, {
   3.5920501944290648`*^9, 3.5920501993067427`*^9}, 3.592050502929718*^9, 
   3.592162497269734*^9, 3.592222220778454*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"R2Inverse", "=", 
   RowBox[{
    RowBox[{"R2InverseWithCoefficients", "/.", "R2Rules"}], "//", 
    "RootReduce"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5920480064615088`*^9, 3.5920480254089937`*^9}, {
  3.592050207288885*^9, 3.592050221783347*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["bi-invertible", "Subsubsection",
 CellChangeTimes->{{3.592002815789303*^9, 3.592002819731906*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GPACoefficients", "[", 
     RowBox[{
      RowBox[{"GPAMultiply", "[", 
       RowBox[{"R2", ",", "R2Inverse"}], "]"}], "-", "idCheckS1"}], "]"}], "//",
     "Simplify"}], "//", "RootReduce"}], "//", "Union"}]], "Input",
 CellChangeTimes->{{3.592002565976245*^9, 3.592002591891666*^9}, {
  3.5920480493839808`*^9, 3.5920480553456984`*^9}, {3.592050230345243*^9, 
  3.592050263784051*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.592002577742216*^9, 3.592002597563883*^9}, 
   3.5920027812187653`*^9, {3.5920034619243717`*^9, 3.592003479420988*^9}, {
   3.5920035838930387`*^9, 3.592003606610537*^9}, {3.592003662624165*^9, 
   3.5920036791080303`*^9}, 3.59200445507524*^9, 3.592004651569727*^9, 
   3.592006142372183*^9, 3.5920078976223507`*^9, 3.592007985837903*^9, 
   3.592008618189768*^9, 3.592037818163875*^9, 3.592048057337219*^9, 
   3.592050264634466*^9, 3.592050503486568*^9, 3.5921624979428577`*^9, 
   3.592222221416079*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GPACoefficients", "[", 
      RowBox[{
       RowBox[{"GPAMultiply", "[", 
        RowBox[{"R2Inverse", ",", "R2"}], "]"}], "-", "idCheckS1"}], "]"}], "//",
      "Simplify"}], "//", "RootReduce"}], "//", "Union"}], ")"}]], "Input",
 CellChangeTimes->{{3.590839173731802*^9, 3.590839211519652*^9}, {
   3.5908409151348467`*^9, 3.59084092691842*^9}, 3.590841395845189*^9, {
   3.590841948547134*^9, 3.5908419729989634`*^9}, {3.590842412651064*^9, 
   3.590842419116744*^9}, {3.590960397840336*^9, 3.59096041808075*^9}, {
   3.591203773395782*^9, 3.591203774146863*^9}, {3.592000127588669*^9, 
   3.592000197542633*^9}, {3.5920480605285597`*^9, 3.592048080581513*^9}, {
   3.592050235583561*^9, 3.592050266185718*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.590840933015077*^9, 3.59084140208438*^9, 3.5908415476619463`*^9, {
   3.590841958985958*^9, 3.590841976996458*^9}, 3.5908424232520247`*^9, 
   3.590842808821785*^9, 3.5909266914785843`*^9, 3.590929064234037*^9, 
   3.590950380845457*^9, 3.590950430760557*^9, 3.590960420329507*^9, 
   3.5909608006404676`*^9, 3.5909612815544767`*^9, 3.591202298359679*^9, 
   3.5912024864101*^9, 3.591203776326147*^9, 3.591997191011649*^9, 
   3.591999695601893*^9, {3.592000191879101*^9, 3.592000203082438*^9}, 
   3.592001389823908*^9, 3.592002789100339*^9, {3.5920035870022182`*^9, 
   3.592003607957962*^9}, {3.592003663783889*^9, 3.592003679872861*^9}, 
   3.5920044564123087`*^9, 3.592004652340005*^9, 3.592006143131856*^9, 
   3.592007898275732*^9, 3.5920079864165173`*^9, 3.592008618762084*^9, 
   3.592037818861383*^9, 3.5920480863462048`*^9, 3.592050266754982*^9, 
   3.592050503857286*^9, 3.592162498284198*^9, 3.592222221746204*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GPACoefficients", "[", 
      RowBox[{
       RowBox[{"GPAMultiply", "[", 
        RowBox[{
         RowBox[{"RotateOneClick", "[", "R2Inverse", "]"}], ",", 
         RowBox[{"GPAFourierTransform", "[", "R2", "]"}]}], "]"}], "-", 
       "idS1"}], "]"}], "//", "Simplify"}], "//", "RootReduce"}], "//", 
   "Union"}], ")"}]], "Input",
 CellChangeTimes->{{3.590839173731802*^9, 3.590839211519652*^9}, {
   3.5908392522807913`*^9, 3.590839305813467*^9}, {3.590839336155982*^9, 
   3.590839357186974*^9}, {3.590840941918474*^9, 3.590840952054336*^9}, 
   3.59084139390659*^9, {3.5908419573249826`*^9, 3.590841988925873*^9}, {
   3.590842424463431*^9, 3.5908424405598087`*^9}, 3.5909604260663767`*^9, {
   3.590960517279114*^9, 3.590960549420792*^9}, {3.591203775954842*^9, 
   3.591203777802588*^9}, {3.592000112570561*^9, 3.5920001624966784`*^9}, {
   3.59204806695207*^9, 3.5920480821086693`*^9}, {3.5920502385273438`*^9, 
   3.59205026806604*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.5908393181393423`*^9, 3.5908393580598793`*^9, 3.5908409547062407`*^9, 
   3.5908414045105257`*^9, 3.590841549954761*^9, 3.590841995988216*^9, 
   3.590842447672586*^9, 3.5908428202913*^9, 3.590926701898774*^9, 
   3.590929075035433*^9, 3.590950381160199*^9, 3.590950441628903*^9, 
   3.5909605532111263`*^9, 3.59096080656069*^9, 3.590961287622656*^9, 
   3.59120230371218*^9, 3.591202491984318*^9, 3.591203782460758*^9, 
   3.591997198167893*^9, 3.5919997028139544`*^9, 3.5920001935373583`*^9, 
   3.5920013916004972`*^9, 3.592002790805375*^9, {3.592003588787231*^9, 
   3.592003609309929*^9}, {3.592003665149602*^9, 3.592003680625804*^9}, 
   3.592004457982383*^9, 3.592004653302121*^9, 3.5920061440758133`*^9, 
   3.5920078992835617`*^9, 3.592007987363634*^9, 3.5920086197506447`*^9, 
   3.592037819868423*^9, 3.592048087749483*^9, 3.592050268666512*^9, 
   3.592050504199676*^9, 3.592162498651145*^9, 3.592222222098052*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GPACoefficients", "[", 
      RowBox[{
       RowBox[{"GPAMultiply", "[", 
        RowBox[{
         RowBox[{"RotateOneClick", "[", "R2", "]"}], ",", 
         RowBox[{"GPAFourierTransform", "[", "R2Inverse", "]"}]}], "]"}], "-",
        "idS1"}], "]"}], "//", "Simplify"}], "//", "RootReduce"}], "//", 
   "Union"}], ")"}]], "Input",
 CellChangeTimes->{{3.590839173731802*^9, 3.590839211519652*^9}, {
   3.5908392522807913`*^9, 3.590839305813467*^9}, {3.590839336155982*^9, 
   3.590839357186974*^9}, {3.590840941918474*^9, 3.5908409629026623`*^9}, 
   3.5908414005329237`*^9, {3.590841993731999*^9, 3.5908420086382103`*^9}, {
   3.590842819813139*^9, 3.590842826909473*^9}, 3.590960432209651*^9, {
   3.590960474728394*^9, 3.5909605380378027`*^9}, {3.591203780299754*^9, 
   3.5912037815956907`*^9}, {3.592000118300309*^9, 3.592000185167946*^9}, {
   3.592048070032475*^9, 3.5920480837169228`*^9}, {3.592050241759181*^9, 
   3.592050270185697*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.5908393181393423`*^9, 3.5908393580598793`*^9, {3.5908409547062407`*^9, 
   3.59084096561582*^9}, 3.590841406907888*^9, 3.590841552271411*^9, {
   3.590842003229754*^9, 3.590842015416071*^9}, 3.590842833886487*^9, 
   3.590926715029952*^9, 3.590929088389909*^9, 3.590950381353138*^9, 
   3.590950455136694*^9, 3.590960559896677*^9, 3.590960813936935*^9, 
   3.590961295212112*^9, 3.59120231052862*^9, 3.591202498949417*^9, 
   3.591203789238028*^9, 3.591997208987783*^9, 3.5919997133138103`*^9, 
   3.5920001951397142`*^9, 3.592002792393876*^9, 3.592004459769072*^9, 
   3.592004654196348*^9, 3.592006144980514*^9, 3.5920079001877117`*^9, 
   3.592007988267959*^9, 3.5920086206830606`*^9, 3.5920378207925253`*^9, 
   3.592048089477262*^9, 3.592050270716988*^9, 3.592050504476562*^9, 
   3.592162499117461*^9, 3.592222222485961*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["sigma braid relation", "Subsubsection",
 CellChangeTimes->{{3.592002839383253*^9, 3.592002842100602*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"leftR2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"GPAMultiply", "[", 
      RowBox[{
       RowBox[{"AddStrandOnRight", "[", 
        RowBox[{"R2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{"AddStrandOnLeft", "[", 
        RowBox[{
         RowBox[{"GPAFourierTransform", "[", "R2Inverse", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AddStrandOnRight", "[", 
        RowBox[{"R2", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "]"}], ")"}], "//", 
    "RootReduce"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590794298435218*^9, 3.590794322391386*^9}, {
   3.590794570009428*^9, 3.590794667767157*^9}, {3.590839102373247*^9, 
   3.5908391032353*^9}, 3.590839530392626*^9, {3.590840968179277*^9, 
   3.590841008458572*^9}, 3.5908414033573103`*^9, {3.590842018864676*^9, 
   3.5908420530817823`*^9}, {3.590842832861019*^9, 3.590842846158265*^9}, {
   3.590843268449644*^9, 3.590843346534968*^9}, 3.5908436174959717`*^9, {
   3.590960435523293*^9, 3.590960446879671*^9}, {3.590960504888286*^9, 
   3.5909605419201097`*^9}, {3.590960588014902*^9, 3.5909605949502974`*^9}, {
   3.592006327917275*^9, 3.592006368233121*^9}, {3.592008671042759*^9, 
   3.5920087063820543`*^9}, {3.5920088937760487`*^9, 3.592008901736006*^9}, {
   3.592009133231337*^9, 3.592009140990044*^9}, {3.592037824278562*^9, 
   3.592037828556992*^9}, {3.592048095713814*^9, 3.5920481538774347`*^9}, {
   3.5920502764983063`*^9, 3.592050305017686*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rightR2", "=", 
   RowBox[{
    RowBox[{"GPAMultiply", "[", 
     RowBox[{
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{"GPAFourierTransform", "[", "R2Inverse", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnRight", "[", 
       RowBox[{"R2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{"GPAFourierTransform", "[", "R2Inverse", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "]"}], "//", 
    "RootReduce"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.592048107215993*^9, 3.592048157547636*^9}, {
  3.592050284329179*^9, 3.592050311390402*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"GPACoefficients", "[", 
       RowBox[{"leftR2", "-", "rightR2"}], "]"}], "//", "Simplify"}], "//", 
     "RootReduce"}], "//", "Union"}], ")"}], "===", 
  RowBox[{"{", "0", "}"}]}]], "Input",
 CellChangeTimes->{{3.59200873479002*^9, 3.592008825117869*^9}, {
   3.592009208138372*^9, 3.592009215570738*^9}, 3.59203783490656*^9, {
   3.5920481287499037`*^9, 3.592048141687042*^9}, {3.592050317716056*^9, 
   3.592050323920661*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.592050332230974*^9, 3.592050514956217*^9, 
  3.592162510000738*^9, 3.5922222331903563`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["quadratic condition", "Subsubsection",
 CellChangeTimes->{{3.592002849143173*^9, 3.592002851380499*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{"R2", "-", "R2Inverse", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "idCheckS1"}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}], 
       RowBox[{"3", "+", 
        RowBox[{"2", 
         RowBox[{"Sqrt", "[", "2", "]"}]}]}]], "e1CheckS1"}]}], "]"}], "//", 
   "RootReduce"}], "//", "Union"}]], "Input",
 CellChangeTimes->{{3.592002878699388*^9, 3.5920029196590137`*^9}, 
   3.5920378626029053`*^9, {3.5920481683942127`*^9, 3.59204818460275*^9}, {
   3.592050338831242*^9, 3.592050421459401*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.5920029133882303`*^9, 3.592002920393177*^9}, 
   3.59200448535435*^9, 3.5920061690172586`*^9, 3.592007945869564*^9, 
   3.592008839206316*^9, {3.59203785311023*^9, 3.592037863308435*^9}, 
   3.592048206264557*^9, {3.592050402899128*^9, 3.592050422080699*^9}, 
   3.5920505152211657`*^9, 3.592162510272108*^9, 3.592222233455023*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "S2",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[
      {Thickness[0.016093484986175587`], 
       {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrf5J5eWsk1wO9wu7+p4UGThcevzdbG4fl8MPw2fr
WPcYOLRZXDua+5TTYVb5nEXKDIYON/Rv8O6+yeGwnvl5zwlbQ4dwTrF243J2
B5Xp/yfUFRs6TGNZsbL1JKvDk0/yl87PN3TQSFz2Nv4Os8Pt643FbgcNHebF
aZ4u2M3o8I0tfkbONUMHkcpJJWef/LOXd/yYfOauocOcJ+5/TgX9sofJCyq3
uEsLfrOH6fdrMl8iaP7JHmZ+/IIlB5h2vLWH2a+4tXNytd4Le5j7Ztz7F2PC
8MQe5v6aHU92XI5+aA/zX/M9aWeGggf2MP/D5B8A+Uc0DeD69x0UVws+rQ83
/1GE+HbBAH24/T4tvP7rn+jB3acg/yVHrEcP7v4GlqP9hp56cP9N4K8yey2n
B/d/gTTvA10BPXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390
PgB/Nvia
         "]]}, 
       {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], 
        EdgeForm[{Thickness[0.0064132537669909714`], 
        JoinForm[{"Miter", 10.}]}], 
        {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrf5J5eWsk1wO9wu7+p4UGThcevzdbG4fl8MPw2fr
WPcYOLRZXDua+5TTYVb5nEXKDIYON/Rv8O6+yeGwnvl5zwlbQ4dwTrF243J2
B5Xp/yfUFRs6TGNZsbL1JKvDk0/yl87PN3TQSFz2Nv4Os8Pt643FbgcNHebF
aZ4u2M3o8I0tfkbONUMHkcpJJWef/LOXd/yYfOauocOcJ+5/TgX9sofJCyq3
uEsLfrOH6fdrMl8iaP7JHmZ+/IIlB5h2vLWH2a+4tXNytd4Le5j7Ztz7F2PC
8MQe5v6aHU92XI5+aA/zX/M9aWeGggf2MP/D5B8A+Uc0DeD69x0UVws+rQ83
/1GE+HbBAH24/T4tvP7rn+jB3acg/yVHrEcP7v4GlqP9hp56cP9N4K8yey2n
B/d/gTTvA10BPXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390
PgB/Nvia
          "]]}, 
        LineBox[{{1.93086, 16.448800000000002`}, {30.277699999999996`, 
         16.448800000000002`}}]}, 
       {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvfSFh97/jfYO9wu7+p4UGTjUrNuWNH+VvcMPw2fr
WPcYOCTW37StnGrvMKt8ziJlBkOHLCCDqcTeYT3z854TtoYOq+zCoze62zuo
TP8/oa7Y0MFstV34b0F7hyef5C+dn2/ooCj/JSfsip3D7euNxW4HDR1AxllM
sHP4xhY/I+eaoUOK5KMIcXc7B3nHj8ln7kL43//aIuQ7kmPv7LSF6/8W/Hip
dY0t3Pw1mfcKu9xs4faLbb/IYCdlC3ffMU2rSad/2MDd779+SuqKxzZw/9mb
xu3yvGMD9z9M/gGQf0TTAK5/30FxteDT+nDzga7eLhigD7ffp4XXf/0TPbj7
FID+FuvRg7u/geVov6GnHtx/E/irzF7L6cH9XyDN+0BXQA8ePjB5WPjB9MPC
F2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AJLTvlA==
         "]]}, 
       {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], 
        EdgeForm[{Thickness[0.0064132537669909714`], 
        JoinForm[{"Miter", 10.}]}], 
        {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvfSFh97/jfYO9wu7+p4UGTjUrNuWNH+VvcMPw2fr
WPcYOCTW37StnGrvMKt8ziJlBkOHLCCDqcTeYT3z854TtoYOq+zCoze62zuo
TP8/oa7Y0MFstV34b0F7hyef5C+dn2/ooCj/JSfsip3D7euNxW4HDR1AxllM
sHP4xhY/I+eaoUOK5KMIcXc7B3nHj8ln7kL43//aIuQ7kmPv7LSF6/8W/Hip
dY0t3Pw1mfcKu9xs4faLbb/IYCdlC3ffMU2rSad/2MDd779+SuqKxzZw/9mb
xu3yvGMD9z9M/gGQf0TTAK5/30FxteDT+nDzga7eLhigD7ffp4XXf/0TPbj7
FID+FuvRg7u/geVov6GnHtx/E/irzF7L6cH9XyDN+0BXQA8ePjB5WPjB9MPC
F2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AJLTvlA==
          "]]}, 
        LineBox[{{30.277699999999996`, 16.448800000000002`}, {
         58.62459999999999, 9.36211}}], 
        LineBox[{{30.277699999999996`, 16.448800000000002`}, {
         58.62459999999999, 23.5355}}]}, 
       {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq5/De+n46rSdSg6/r1S83Mbo55AhG+q7
wlvZIc+W67ryd18HkxltDx9fVnb45BXZlvHM10Epp6JK11/FQVj25FP7C74O
/yrWR83cpeIQdXnP45Stvg4z5m04Yi2s6uDXOz1v0jRfh317GH5rhKk61GXt
KWku8XWw26ziUNqg6lDQ1ffkk7+vw9PEhddM+lUdUlYlhCRpI+Qnt7dGBXMi
9Hc4JjxteOUDN//c9+DHS8/7wO1/d/KwU+1OH7j7iq4LfTq4wgfu/qf2S+7r
zfOB+++C0u2fdbN84P6HyV+YVqyppq4E15/9zUH7wzxFuPkbXou/WaesCLd/
krrndZ8dCnD3sUSrRmyJV4C7/4fZ35vnZRTg/jtyw2mC8FN5uP9TI45Kzzwu
Dw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwD8dfZQ
         "]]}, 
       {EdgeForm[{Thickness[0.0064132537669909714`], 
        JoinForm[{"Miter", 10.}]}], 
        {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq5/De+n46rSdSg6/r1S83Mbo55AhG+q7
wlvZIc+W67ryd18HkxltDx9fVnb45BXZlvHM10Epp6JK11/FQVj25FP7C74O
/yrWR83cpeIQdXnP45Stvg4z5m04Yi2s6uDXOz1v0jRfh317GH5rhKk61GXt
KWku8XWw26ziUNqg6lDQ1ffkk7+vw9PEhddM+lUdUlYlhCRpI+Qnt7dGBXMi
9Hc4JjxteOUDN//c9+DHS8/7wO1/d/KwU+1OH7j7iq4LfTq4wgfu/qf2S+7r
zfOB+++C0u2fdbN84P6HyV+YVqyppq4E15/9zUH7wzxFuPkbXou/WaesCLd/
krrndZ8dCnD3sUSrRmyJV4C7/4fZ35vnZRTg/jtyw2mC8FN5uP9TI45Kzzwu
Dw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwD8dfZQ
          "]]}}, 
       {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq58DD5N2u1inucPvKxUvtzH6ORzzNu+0
vGTukGfLdV35u6/DlG9s8RFiFg6fvCLbMp75OnwEavsbbOEgLHvyqf0FX4eY
3KP/NnVaOERd3vM4ZauvQ9AOuVbmbRYOfr3T8yZN83XwSxKIqLxu4VCXtaek
ucTX4eyq81fnvbFwKOjqe/LJHyh/cWLMv88WDimrEkKStBHyk9tbo4I5Efo7
HBOeNrzygZt/7nvw46XnfeD2vzt52Kl2pw/cfUXXhT4dXOEDd/9T+yX39eb5
wP13Qen2z7pZPnD/w+SFgeHyzd4crt8G6MA7v83g5u9Yz/zcZp8Z3H4Qv6fD
DO6+nOe/VzrGmMHdz/ZBzOOClRncf9uS6m+uVTWD+3/tjfgyfzkzePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AMsM+oE=
         "]]}, 
       {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], 
        EdgeForm[{Thickness[0.0064132537669909714`], 
        JoinForm[{"Miter", 10.}]}], 
        {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq58DD5N2u1inucPvKxUvtzH6ORzzNu+0
vGTukGfLdV35u6/DlG9s8RFiFg6fvCLbMp75OnwEavsbbOEgLHvyqf0FX4eY
3KP/NnVaOERd3vM4ZauvQ9AOuVbmbRYOfr3T8yZN83XwSxKIqLxu4VCXtaek
ucTX4eyq81fnvbFwKOjqe/LJHyh/cWLMv88WDimrEkKStBHyk9tbo4I5Efo7
HBOeNrzygZt/7nvw46XnfeD2vzt52Kl2pw/cfUXXhT4dXOEDd/9T+yX39eb5
wP13Qen2z7pZPnD/w+SFgeHyzd4crt8G6MA7v83g5u9Yz/zcZp8Z3H4Qv6fD
DO6+nOe/VzrGmMHdz/ZBzOOClRncf9uS6m+uVTWD+3/tjfgyfzkzePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AMsM+oE=
          "]]}, 
        LineBox[{{58.62459999999999, 9.36211}, {86.97149999999999, 2.27539}}],
         LineBox[{{58.62459999999999, 9.36211}, {86.97149999999999, 
         16.448800000000002`}}], 
        LineBox[{{58.62459999999999, 23.5355}, {86.97149999999999, 
         16.448800000000002`}}], 
        LineBox[{{58.62459999999999, 23.5355}, {86.97149999999999, 
         30.622299999999992`}}]}, 
       {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCHO5qya/4bMznMjdM8zSEe5uBUsaXQ
pZbF4T8Q7BcMc+hiqlXyn8fmsFomKiWZM8zh3KF5ZRXdHA5sH8Q8Av6FOmht
dlSTtORyKNkq+vvxh1CHbWd7X3bO5naIWGF6tvphqEMXz+oK5eU8DhIsYXyl
F0IdjmQe7LYL4AXzdfeFOtTc/3HLuJvXQUjE/tiT1Qj5lU2BnndnIfQvub+P
r6QbYf6xXTt62eoQ9l9bXGD7qSgU7r6ZWhJTp2SFwt1/6d4Dbu/UULj/PAL+
SBQnh8L9D5Ov66x4/efqf3uY/mMZsqG+U37bw8yfsOjcHedd3+1h9t96bnjK
OP6LPcx9i1++SSmY9dEe5v5rG71ezmR7bw/zX8JZxibLpDf2MP8/afdSTit7
bQ8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAvHb6Wg==

         "]]}, 
       {EdgeForm[{Thickness[0.0064132537669909714`], 
        JoinForm[{"Miter", 10.}]}], 
        {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCHO5qya/4bMznMjdM8zSEe5uBUsaXQ
pZbF4T8Q7BcMc+hiqlXyn8fmsFomKiWZM8zh3KF5ZRXdHA5sH8Q8Av6FOmht
dlSTtORyKNkq+vvxh1CHbWd7X3bO5naIWGF6tvphqEMXz+oK5eU8DhIsYXyl
F0IdjmQe7LYL4AXzdfeFOtTc/3HLuJvXQUjE/tiT1Qj5lU2BnndnIfQvub+P
r6QbYf6xXTt62eoQ9l9bXGD7qSgU7r6ZWhJTp2SFwt1/6d4Dbu/UULj/PAL+
SBQnh8L9D5Ov66x4/efqf3uY/mMZsqG+U37bw8yfsOjcHedd3+1h9t96bnjK
OP6LPcx9i1++SSmY9dEe5v5rG71ezmR7bw/zX8JZxibLpDf2MP8/afdSTit7
bQ8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAvHb6Wg==

          "]]}}, 
       {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH+4VdfU+KDBzmxmme5hAPc/hh+Gwd
6x4Dh/9AsF8wzGFW+ZxFygyGDqtlolKSOcMc1jM/7zlha+jA9kHMI+BfqIPK
9P8T6ooNHUq2iv5+/CHU4ckn+Uvn5xs6RKwwPVv9MNTh9vXGYreDhg4SLGF8
pRdCHb6xxc/IuQbh6+4LdZB3/Jh85q6hg5CI/bEnqxHyK5sCPe/OQuhfcn8f
X0k3wvxju3b0stUh7L+2uMD2U1Eo3H0ztSSmTskKhbv/0r0H3N6poXD/eQT8
kShODoX7Hyb/AMg/omkA17/voLha8Gl9uPmPIsS3Cwbow+33aeH1X/9ED+4+
BfkvOWI9enD3N7Ac7Tf01IP7bwJ/ldlrOT24/wukeR/oCujBwwcmDws/mH5Y
+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBXRDwlQ==
         "]]}, 
       {EdgeForm[{Thickness[0.0064132537669909714`], 
        JoinForm[{"Miter", 10.}]}], 
        {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH+4VdfU+KDBzmxmme5hAPc/hh+Gwd
6x4Dh/9AsF8wzGFW+ZxFygyGDqtlolKSOcMc1jM/7zlha+jA9kHMI+BfqIPK
9P8T6ooNHUq2iv5+/CHU4ckn+Uvn5xs6RKwwPVv9MNTh9vXGYreDhg4SLGF8
pRdCHb6xxc/IuQbh6+4LdZB3/Jh85q6hg5CI/bEnqxHyK5sCPe/OQuhfcn8f
X0k3wvxju3b0stUh7L+2uMD2U1Eo3H0ztSSmTskKhbv/0r0H3N6poXD/eQT8
kShODoX7Hyb/AMg/omkA17/voLha8Gl9uPmPIsS3Cwbow+33aeH1X/9ED+4+
BfkvOWI9enD3N7Ac7Tf01IP7bwJ/ldlrOT24/wukeR/oCujBwwcmDws/mH5Y
+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBXRDwlQ==
          "]]}}, 
       {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH/z4tvP7z7Rzmxmme5hAPcxCWPfk0
/4Wdw38g2C8Y5tBTWijdq2PvsFomKiWZM8xhRzbnT4Msewe2D2IeAf9CHR6J
ADXMt3co2Sr6+/GHUIfwNotrpmfsHSJWmJ6tfhjqkHr1edbqt/YOEixhfKUX
Qh3WdN/OyGB0APN194U67DWYqSXB6uAgJGJ/7MlqhPzKpkDPu7MQ+pfc38dX
0o0w/9iuHb1sdQj7ry0usP1UFAp3H9DUqVOyQuHuv3TvAbd3aijcfx4BfySK
k0Ph/ofJM/i28OqH2cH1M+1hFRIRsoObP6W9Nar4ii3cfq+5DWqH5tnC3bfl
VfHW0iJbuPtTYu+4MQfawv335pGZ1ANrW7j/72Qw5Dea2MLDByYPCz+Yflj4
wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGDOuje
         "]]}, 
       {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], 
        EdgeForm[{Thickness[0.0064132537669909714`], 
        JoinForm[{"Miter", 10.}]}], 
        {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH/z4tvP7z7Rzmxmme5hAPcxCWPfk0
/4Wdw38g2C8Y5tBTWijdq2PvsFomKiWZM8xhRzbnT4Msewe2D2IeAf9CHR6J
ADXMt3co2Sr6+/GHUIfwNotrpmfsHSJWmJ6tfhjqkHr1edbqt/YOEixhfKUX
Qh3WdN/OyGB0APN194U67DWYqSXB6uAgJGJ/7MlqhPzKpkDPu7MQ+pfc38dX
0o0w/9iuHb1sdQj7ry0usP1UFAp3H9DUqVOyQuHuv3TvAbd3aijcfx4BfySK
k0Ph/ofJM/i28OqH2cH1M+1hFRIRsoObP6W9Nar4ii3cfq+5DWqH5tnC3bfl
VfHW0iJbuPtTYu+4MQfawv335pGZ1ANrW7j/72Qw5Dea2MLDByYPCz+Yflj4
wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGDOuje
          "]]}, 
        LineBox[{{86.97149999999999, 16.448800000000002`}, {
         115.31799999999997`, 16.448800000000002`}}]}, 
       {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfbxs33wp/ViH+4VdfU+KDBy4mbTbnXRjHX4YPlvH
usfAIXNPyeQf6rEOs8rnLFJmMHTYf2qh6yz5WIf1zM97TtgaOrwK3CHXKhLr
oDL9/4S6YkOHE0DzxNhjHZ58kr90fr6hg0ncLs8132Mcbl9vLHY7aOjAo7tp
7uJnMQ7f2OJn5FwzdNDnWCMTdSXGQd7xY/KZu4YOJZMlWMQOIeQVNhRlCG5E
6O/Jef575cIYuPlc1xcX2E6Jgdv/5e+VCs3OGLj75r1ffux0Qwzc/fG7PHma
qmPg/gObVxkD9z9M/gGQf0TTAK5/30FxteDT+nDzH0WIbxcM0Ifb79PC67/+
iR7cfQryX3LEevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQg4cPTB4W
fjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCucfBJ
         "]]}, 
       {EdgeForm[{Thickness[0.0064132537669909714`], 
        JoinForm[{"Miter", 10.}]}], 
        {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfbxs33wp/ViH+4VdfU+KDBy4mbTbnXRjHX4YPlvH
usfAIXNPyeQf6rEOs8rnLFJmMHTYf2qh6yz5WIf1zM97TtgaOrwK3CHXKhLr
oDL9/4S6YkOHE0DzxNhjHZ58kr90fr6hg0ncLs8132Mcbl9vLHY7aOjAo7tp
7uJnMQ7f2OJn5FwzdNDnWCMTdSXGQd7xY/KZu4YOJZMlWMQOIeQVNhRlCG5E
6O/Jef575cIYuPlc1xcX2E6Jgdv/5e+VCs3OGLj75r1ffux0Qwzc/fG7PHma
qmPg/gObVxkD9z9M/gGQf0TTAK5/30FxteDT+nDzH0WIbxcM0Ifb79PC67/+
iR7cfQryX3LEevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQg4cPTB4W
fjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCucfBJ
          "]]}}, 
       {RGBColor[1., 0., 0.], Thickness[0.012826668468831806`], Opacity[1.], 
        JoinForm[{"Miter", 10.}], 
        LineBox[{{1.93086, 16.448800000000002`}, {1.93086, 21.1734}}], 
        BezierCurveBox[{{58.62459999999999, 9.36211}, {54.71639999999999, 
         13.270699999999998`}, {54.71639999999999, 19.627299999999995`}, {
         58.62459999999999, 23.5355}},
         SplineDegree->3], 
        LineBox[{{115.31799999999997`, 16.448800000000002`}, {
         115.31799999999997`, 21.1734}}]}},
      AspectRatio->Automatic,
      ImageSize->{117., 33.},
      PlotRange->{{0., 117.}, {0., 33.}}], ",", 
     GraphicsBox[
      {Thickness[0.016093484986175587`], 
       {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrf5J5eWsk1wO9wu7+p4UGThcevzdbG4fl8MPw2fr
WPcYOLRZXDua+5TTYVb5nEXKDIYON/Rv8O6+yeGwnvl5zwlbQ4dwTrF243J2
B5Xp/yfUFRs6TGNZsbL1JKvDk0/yl87PN3TQSFz2Nv4Os8Pt643FbgcNHebF
aZ4u2M3o8I0tfkbONUMHkcpJJWef/LOXd/yYfOauocOcJ+5/TgX9sofJCyq3
uEsLfrOH6fdrMl8iaP7JHmZ+/IIlB5h2vLWH2a+4tXNytd4Le5j7Ztz7F2PC
8MQe5v6aHU92XI5+aA/zX/M9aWeGggf2MP/D5B8A+Uc0DeD69x0UVws+rQ83
/1GE+HbBAH24/T4tvP7rn+jB3acg/yVHrEcP7v4GlqP9hp56cP9N4K8yey2n
B/d/gTTvA10BPXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390
PgB/Nvia
         "]]}, 
       {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], 
        EdgeForm[{Thickness[0.0064132537669909714`], 
        JoinForm[{"Miter", 10.}]}], 
        {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrf5J5eWsk1wO9wu7+p4UGThcevzdbG4fl8MPw2fr
WPcYOLRZXDua+5TTYVb5nEXKDIYON/Rv8O6+yeGwnvl5zwlbQ4dwTrF243J2
B5Xp/yfUFRs6TGNZsbL1JKvDk0/yl87PN3TQSFz2Nv4Os8Pt643FbgcNHebF
aZ4u2M3o8I0tfkbONUMHkcpJJWef/LOXd/yYfOauocOcJ+5/TgX9sofJCyq3
uEsLfrOH6fdrMl8iaP7JHmZ+/IIlB5h2vLWH2a+4tXNytd4Le5j7Ztz7F2PC
8MQe5v6aHU92XI5+aA/zX/M9aWeGggf2MP/D5B8A+Uc0DeD69x0UVws+rQ83
/1GE+HbBAH24/T4tvP7rn+jB3acg/yVHrEcP7v4GlqP9hp56cP9N4K8yey2n
B/d/gTTvA10BPXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390
PgB/Nvia
          "]]}, 
        LineBox[{{1.93086, 16.448800000000002`}, {30.277699999999996`, 
         16.448800000000002`}}]}, 
       {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvfSFh97/jfYO9wu7+p4UGTjUrNuWNH+VvcMPw2fr
WPcYOCTW37StnGrvMKt8ziJlBkOHLCCDqcTeYT3z854TtoYOq+zCoze62zuo
TP8/oa7Y0MFstV34b0F7hyef5C+dn2/ooCj/JSfsip3D7euNxW4HDR1AxllM
sHP4xhY/I+eaoUOK5KMIcXc7B3nHj8ln7kL43//aIuQ7kmPv7LSF6/8W/Hip
dY0t3Pw1mfcKu9xs4faLbb/IYCdlC3ffMU2rSad/2MDd779+SuqKxzZw/9mb
xu3yvGMD9z9M/gGQf0TTAK5/30FxteDT+nDzga7eLhigD7ffp4XXf/0TPbj7
FID+FuvRg7u/geVov6GnHtx/E/irzF7L6cH9XyDN+0BXQA8ePjB5WPjB9MPC
F2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AJLTvlA==
         "]]}, 
       {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], 
        EdgeForm[{Thickness[0.0064132537669909714`], 
        JoinForm[{"Miter", 10.}]}], 
        {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvfSFh97/jfYO9wu7+p4UGTjUrNuWNH+VvcMPw2fr
WPcYOCTW37StnGrvMKt8ziJlBkOHLCCDqcTeYT3z854TtoYOq+zCoze62zuo
TP8/oa7Y0MFstV34b0F7hyef5C+dn2/ooCj/JSfsip3D7euNxW4HDR1AxllM
sHP4xhY/I+eaoUOK5KMIcXc7B3nHj8ln7kL43//aIuQ7kmPv7LSF6/8W/Hip
dY0t3Pw1mfcKu9xs4faLbb/IYCdlC3ffMU2rSad/2MDd779+SuqKxzZw/9mb
xu3yvGMD9z9M/gGQf0TTAK5/30FxteDT+nDzga7eLhigD7ffp4XXf/0TPbj7
FID+FuvRg7u/geVov6GnHtx/E/irzF7L6cH9XyDN+0BXQA8ePjB5WPjB9MPC
F2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AJLTvlA==
          "]]}, 
        LineBox[{{30.277699999999996`, 16.448800000000002`}, {
         58.62459999999999, 9.36211}}], 
        LineBox[{{30.277699999999996`, 16.448800000000002`}, {
         58.62459999999999, 23.5355}}]}, 
       {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq5/De+n46rSdSg6/r1S83Mbo55AhG+q7
wlvZIc+W67ryd18HkxltDx9fVnb45BXZlvHM10Epp6JK11/FQVj25FP7C74O
/yrWR83cpeIQdXnP45Stvg4z5m04Yi2s6uDXOz1v0jRfh317GH5rhKk61GXt
KWku8XWw26ziUNqg6lDQ1ffkk7+vw9PEhddM+lUdUlYlhCRpI+Qnt7dGBXMi
9Hc4JjxteOUDN//c9+DHS8/7wO1/d/KwU+1OH7j7iq4LfTq4wgfu/qf2S+7r
zfOB+++C0u2fdbN84P6HyV+YVqyppq4E15/9zUH7wzxFuPkbXou/WaesCLd/
krrndZ8dCnD3sUSrRmyJV4C7/4fZ35vnZRTg/jtyw2mC8FN5uP9TI45Kzzwu
Dw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwD8dfZQ
         "]]}, 
       {EdgeForm[{Thickness[0.0064132537669909714`], 
        JoinForm[{"Miter", 10.}]}], 
        {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq5/De+n46rSdSg6/r1S83Mbo55AhG+q7
wlvZIc+W67ryd18HkxltDx9fVnb45BXZlvHM10Epp6JK11/FQVj25FP7C74O
/yrWR83cpeIQdXnP45Stvg4z5m04Yi2s6uDXOz1v0jRfh317GH5rhKk61GXt
KWku8XWw26ziUNqg6lDQ1ffkk7+vw9PEhddM+lUdUlYlhCRpI+Qnt7dGBXMi
9Hc4JjxteOUDN//c9+DHS8/7wO1/d/KwU+1OH7j7iq4LfTq4wgfu/qf2S+7r
zfOB+++C0u2fdbN84P6HyV+YVqyppq4E15/9zUH7wzxFuPkbXou/WaesCLd/
krrndZ8dCnD3sUSrRmyJV4C7/4fZ35vnZRTg/jtyw2mC8FN5uP9TI45Kzzwu
Dw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwD8dfZQ
          "]]}}, 
       {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq58DD5N2u1inucPvKxUvtzH6ORzzNu+0
vGTukGfLdV35u6/DlG9s8RFiFg6fvCLbMp75OnwEavsbbOEgLHvyqf0FX4eY
3KP/NnVaOERd3vM4ZauvQ9AOuVbmbRYOfr3T8yZN83XwSxKIqLxu4VCXtaek
ucTX4eyq81fnvbFwKOjqe/LJHyh/cWLMv88WDimrEkKStBHyk9tbo4I5Efo7
HBOeNrzygZt/7nvw46XnfeD2vzt52Kl2pw/cfUXXhT4dXOEDd/9T+yX39eb5
wP13Qen2z7pZPnD/w+SFgeHyzd4crt8G6MA7v83g5u9Yz/zcZp8Z3H4Qv6fD
DO6+nOe/VzrGmMHdz/ZBzOOClRncf9uS6m+uVTWD+3/tjfgyfzkzePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AMsM+oE=
         "]]}, 
       {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], 
        EdgeForm[{Thickness[0.0064132537669909714`], 
        JoinForm[{"Miter", 10.}]}], 
        {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq58DD5N2u1inucPvKxUvtzH6ORzzNu+0
vGTukGfLdV35u6/DlG9s8RFiFg6fvCLbMp75OnwEavsbbOEgLHvyqf0FX4eY
3KP/NnVaOERd3vM4ZauvQ9AOuVbmbRYOfr3T8yZN83XwSxKIqLxu4VCXtaek
ucTX4eyq81fnvbFwKOjqe/LJHyh/cWLMv88WDimrEkKStBHyk9tbo4I5Efo7
HBOeNrzygZt/7nvw46XnfeD2vzt52Kl2pw/cfUXXhT4dXOEDd/9T+yX39eb5
wP13Qen2z7pZPnD/w+SFgeHyzd4crt8G6MA7v83g5u9Yz/zcZp8Z3H4Qv6fD
DO6+nOe/VzrGmMHdz/ZBzOOClRncf9uS6m+uVTWD+3/tjfgyfzkzePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AMsM+oE=
          "]]}, 
        LineBox[{{58.62459999999999, 9.36211}, {86.97149999999999, 2.27539}}],
         LineBox[{{58.62459999999999, 9.36211}, {86.97149999999999, 
         16.448800000000002`}}], 
        LineBox[{{58.62459999999999, 23.5355}, {86.97149999999999, 
         16.448800000000002`}}], 
        LineBox[{{58.62459999999999, 23.5355}, {86.97149999999999, 
         30.622299999999992`}}]}, 
       {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCHO5qya/4bMznMjdM8zSEe5uBUsaXQ
pZbF4T8Q7BcMc+hiqlXyn8fmsFomKiWZM8zh3KF5ZRXdHA5sH8Q8Av6FOmht
dlSTtORyKNkq+vvxh1CHbWd7X3bO5naIWGF6tvphqEMXz+oK5eU8DhIsYXyl
F0IdjmQe7LYL4AXzdfeFOtTc/3HLuJvXQUjE/tiT1Qj5lU2BnndnIfQvub+P
r6QbYf6xXTt62eoQ9l9bXGD7qSgU7r6ZWhJTp2SFwt1/6d4Dbu/UULj/PAL+
SBQnh8L9D5Ov66x4/efqf3uY/mMZsqG+U37bw8yfsOjcHedd3+1h9t96bnjK
OP6LPcx9i1++SSmY9dEe5v5rG71ezmR7bw/zX8JZxibLpDf2MP8/afdSTit7
bQ8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAvHb6Wg==

         "]]}, 
       {EdgeForm[{Thickness[0.0064132537669909714`], 
        JoinForm[{"Miter", 10.}]}], 
        {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCHO5qya/4bMznMjdM8zSEe5uBUsaXQ
pZbF4T8Q7BcMc+hiqlXyn8fmsFomKiWZM8zh3KF5ZRXdHA5sH8Q8Av6FOmht
dlSTtORyKNkq+vvxh1CHbWd7X3bO5naIWGF6tvphqEMXz+oK5eU8DhIsYXyl
F0IdjmQe7LYL4AXzdfeFOtTc/3HLuJvXQUjE/tiT1Qj5lU2BnndnIfQvub+P
r6QbYf6xXTt62eoQ9l9bXGD7qSgU7r6ZWhJTp2SFwt1/6d4Dbu/UULj/PAL+
SBQnh8L9D5Ov66x4/efqf3uY/mMZsqG+U37bw8yfsOjcHedd3+1h9t96bnjK
OP6LPcx9i1++SSmY9dEe5v5rG71ezmR7bw/zX8JZxibLpDf2MP8/afdSTit7
bQ8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAvHb6Wg==

          "]]}}, 
       {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH+4VdfU+KDBzmxmme5hAPc/hh+Gwd
6x4Dh/9AsF8wzGFW+ZxFygyGDqtlolKSOcMc1jM/7zlha+jA9kHMI+BfqIPK
9P8T6ooNHUq2iv5+/CHU4ckn+Uvn5xs6RKwwPVv9MNTh9vXGYreDhg4SLGF8
pRdCHb6xxc/IuQbh6+4LdZB3/Jh85q6hg5CI/bEnqxHyK5sCPe/OQuhfcn8f
X0k3wvxju3b0stUh7L+2uMD2U1Eo3H0ztSSmTskKhbv/0r0H3N6poXD/eQT8
kShODoX7Hyb/AMg/omkA17/voLha8Gl9uPmPIsS3Cwbow+33aeH1X/9ED+4+
BfkvOWI9enD3N7Ac7Tf01IP7bwJ/ldlrOT24/wukeR/oCujBwwcmDws/mH5Y
+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBXRDwlQ==
         "]]}, 
       {EdgeForm[{Thickness[0.0064132537669909714`], 
        JoinForm[{"Miter", 10.}]}], 
        {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH+4VdfU+KDBzmxmme5hAPc/hh+Gwd
6x4Dh/9AsF8wzGFW+ZxFygyGDqtlolKSOcMc1jM/7zlha+jA9kHMI+BfqIPK
9P8T6ooNHUq2iv5+/CHU4ckn+Uvn5xs6RKwwPVv9MNTh9vXGYreDhg4SLGF8
pRdCHb6xxc/IuQbh6+4LdZB3/Jh85q6hg5CI/bEnqxHyK5sCPe/OQuhfcn8f
X0k3wvxju3b0stUh7L+2uMD2U1Eo3H0ztSSmTskKhbv/0r0H3N6poXD/eQT8
kShODoX7Hyb/AMg/omkA17/voLha8Gl9uPmPIsS3Cwbow+33aeH1X/9ED+4+
BfkvOWI9enD3N7Ac7Tf01IP7bwJ/ldlrOT24/wukeR/oCujBwwcmDws/mH5Y
+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBXRDwlQ==
          "]]}}, 
       {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH/z4tvP7z7Rzmxmme5hAPcxCWPfk0
/4Wdw38g2C8Y5tBTWijdq2PvsFomKiWZM8xhRzbnT4Msewe2D2IeAf9CHR6J
ADXMt3co2Sr6+/GHUIfwNotrpmfsHSJWmJ6tfhjqkHr1edbqt/YOEixhfKUX
Qh3WdN/OyGB0APN194U67DWYqSXB6uAgJGJ/7MlqhPzKpkDPu7MQ+pfc38dX
0o0w/9iuHb1sdQj7ry0usP1UFAp3H9DUqVOyQuHuv3TvAbd3aijcfx4BfySK
k0Ph/ofJM/i28OqH2cH1M+1hFRIRsoObP6W9Nar4ii3cfq+5DWqH5tnC3bfl
VfHW0iJbuPtTYu+4MQfawv335pGZ1ANrW7j/72Qw5Dea2MLDByYPCz+Yflj4
wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGDOuje
         "]]}, 
       {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], 
        EdgeForm[{Thickness[0.0064132537669909714`], 
        JoinForm[{"Miter", 10.}]}], 
        {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH/z4tvP7z7Rzmxmme5hAPcxCWPfk0
/4Wdw38g2C8Y5tBTWijdq2PvsFomKiWZM8xhRzbnT4Msewe2D2IeAf9CHR6J
ADXMt3co2Sr6+/GHUIfwNotrpmfsHSJWmJ6tfhjqkHr1edbqt/YOEixhfKUX
Qh3WdN/OyGB0APN194U67DWYqSXB6uAgJGJ/7MlqhPzKpkDPu7MQ+pfc38dX
0o0w/9iuHb1sdQj7ry0usP1UFAp3H9DUqVOyQuHuv3TvAbd3aijcfx4BfySK
k0Ph/ofJM/i28OqH2cH1M+1hFRIRsoObP6W9Nar4ii3cfq+5DWqH5tnC3bfl
VfHW0iJbuPtTYu+4MQfawv335pGZ1ANrW7j/72Qw5Dea2MLDByYPCz+Yflj4
wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGDOuje
          "]]}, 
        LineBox[{{86.97149999999999, 16.448800000000002`}, {
         115.31799999999997`, 16.448800000000002`}}]}, 
       {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfbxs33wp/ViH+4VdfU+KDBy4mbTbnXRjHX4YPlvH
usfAIXNPyeQf6rEOs8rnLFJmMHTYf2qh6yz5WIf1zM97TtgaOrwK3CHXKhLr
oDL9/4S6YkOHE0DzxNhjHZ58kr90fr6hg0ncLs8132Mcbl9vLHY7aOjAo7tp
7uJnMQ7f2OJn5FwzdNDnWCMTdSXGQd7xY/KZu4YOJZMlWMQOIeQVNhRlCG5E
6O/Jef575cIYuPlc1xcX2E6Jgdv/5e+VCs3OGLj75r1ffux0Qwzc/fG7PHma
qmPg/gObVxkD9z9M/gGQf0TTAK5/30FxteDT+nDzH0WIbxcM0Ifb79PC67/+
iR7cfQryX3LEevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQg4cPTB4W
fjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCucfBJ
         "]]}, 
       {EdgeForm[{Thickness[0.0064132537669909714`], 
        JoinForm[{"Miter", 10.}]}], 
        {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfbxs33wp/ViH+4VdfU+KDBy4mbTbnXRjHX4YPlvH
usfAIXNPyeQf6rEOs8rnLFJmMHTYf2qh6yz5WIf1zM97TtgaOrwK3CHXKhLr
oDL9/4S6YkOHE0DzxNhjHZ58kr90fr6hg0ncLs8132Mcbl9vLHY7aOjAo7tp
7uJnMQ7f2OJn5FwzdNDnWCMTdSXGQd7xY/KZu4YOJZMlWMQOIeQVNhRlCG5E
6O/Jef575cIYuPlc1xcX2E6Jgdv/5e+VCs3OGLj75r1ffux0Qwzc/fG7PHma
qmPg/gObVxkD9z9M/gGQf0TTAK5/30FxteDT+nDzH0WIbxcM0Ifb79PC67/+
iR7cfQryX3LEevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQg4cPTB4W
fjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCucfBJ
          "]]}}, 
       {RGBColor[1., 0., 0.], Thickness[0.012826668468831806`], Opacity[1.], 
        JoinForm[{"Miter", 10.}], 
        LineBox[{{1.93086, 16.448800000000002`}, {1.93086, 21.1734}}], 
        BezierCurveBox[{{58.62459999999999, 9.36211}, {54.71639999999999, 
         13.270699999999998`}, {54.71639999999999, 19.627299999999995`}, {
         58.62459999999999, 23.5355}},
         SplineDegree->3], 
        LineBox[{{115.31799999999997`, 16.448800000000002`}, {
         115.31799999999997`, 21.1734}}]}},
      AspectRatio->Automatic,
      ImageSize->{117., 33.},
      PlotRange->{{0., 117.}, {0., 33.}}]}], "}"}]}]],
  CellChangeTimes->{3.590793208773571*^9}]
}], "Section",
 CellChangeTimes->{{3.5907931932041492`*^9, 3.590793216107801*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayGraph", "/@", 
  RowBox[{"(", 
   RowBox[{"S2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"BigraphWithDuals", "[", 
       RowBox[{
        RowBox[{"GradedBigraph", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
        RowBox[{"DualData", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.590793200913454*^9, 3.590793208149157*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    {Thickness[0.016093484986175587`], 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrf5J5eWsk1wO9wu7+p4UGThcevzdbG4fl8MPw2fr
WPcYOLRZXDua+5TTYVb5nEXKDIYON/Rv8O6+yeGwnvl5zwlbQ4dwTrF243J2
B5Xp/yfUFRs6TGNZsbL1JKvDk0/yl87PN3TQSFz2Nv4Os8Pt643FbgcNHebF
aZ4u2M3o8I0tfkbONUMHkcpJJWef/LOXd/yYfOauocOcJ+5/TgX9sofJCyq3
uEsLfrOH6fdrMl8iaP7JHmZ+/IIlB5h2vLWH2a+4tXNytd4Le5j7Ztz7F2PC
8MQe5v6aHU92XI5+aA/zX/M9aWeGggf2MP/D5B8A+Uc0DeD69x0UVws+rQ83
/1GE+HbBAH24/T4tvP7rn+jB3acg/yVHrEcP7v4GlqP9hp56cP9N4K8yey2n
B/d/gTTvA10BPXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390
PgB/Nvia
       "]]}, 
     {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrf5J5eWsk1wO9wu7+p4UGThcevzdbG4fl8MPw2fr
WPcYOLRZXDua+5TTYVb5nEXKDIYON/Rv8O6+yeGwnvl5zwlbQ4dwTrF243J2
B5Xp/yfUFRs6TGNZsbL1JKvDk0/yl87PN3TQSFz2Nv4Os8Pt643FbgcNHebF
aZ4u2M3o8I0tfkbONUMHkcpJJWef/LOXd/yYfOauocOcJ+5/TgX9sofJCyq3
uEsLfrOH6fdrMl8iaP7JHmZ+/IIlB5h2vLWH2a+4tXNytd4Le5j7Ztz7F2PC
8MQe5v6aHU92XI5+aA/zX/M9aWeGggf2MP/D5B8A+Uc0DeD69x0UVws+rQ83
/1GE+HbBAH24/T4tvP7rn+jB3acg/yVHrEcP7v4GlqP9hp56cP9N4K8yey2n
B/d/gTTvA10BPXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390
PgB/Nvia
        "]]}, 
      LineBox[{{1.93086, 16.448800000000002`}, {30.277699999999996`, 
       16.448800000000002`}}]}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvfSFh97/jfYO9wu7+p4UGTjUrNuWNH+VvcMPw2fr
WPcYOCTW37StnGrvMKt8ziJlBkOHLCCDqcTeYT3z854TtoYOq+zCoze62zuo
TP8/oa7Y0MFstV34b0F7hyef5C+dn2/ooCj/JSfsip3D7euNxW4HDR1AxllM
sHP4xhY/I+eaoUOK5KMIcXc7B3nHj8ln7kL43//aIuQ7kmPv7LSF6/8W/Hip
dY0t3Pw1mfcKu9xs4faLbb/IYCdlC3ffMU2rSad/2MDd779+SuqKxzZw/9mb
xu3yvGMD9z9M/gGQf0TTAK5/30FxteDT+nDzga7eLhigD7ffp4XXf/0TPbj7
FID+FuvRg7u/geVov6GnHtx/E/irzF7L6cH9XyDN+0BXQA8ePjB5WPjB9MPC
F2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AJLTvlA==
       "]]}, 
     {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvfSFh97/jfYO9wu7+p4UGTjUrNuWNH+VvcMPw2fr
WPcYOCTW37StnGrvMKt8ziJlBkOHLCCDqcTeYT3z854TtoYOq+zCoze62zuo
TP8/oa7Y0MFstV34b0F7hyef5C+dn2/ooCj/JSfsip3D7euNxW4HDR1AxllM
sHP4xhY/I+eaoUOK5KMIcXc7B3nHj8ln7kL43//aIuQ7kmPv7LSF6/8W/Hip
dY0t3Pw1mfcKu9xs4faLbb/IYCdlC3ffMU2rSad/2MDd779+SuqKxzZw/9mb
xu3yvGMD9z9M/gGQf0TTAK5/30FxteDT+nDzga7eLhigD7ffp4XXf/0TPbj7
FID+FuvRg7u/geVov6GnHtx/E/irzF7L6cH9XyDN+0BXQA8ePjB5WPjB9MPC
F2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AJLTvlA==
        "]]}, 
      LineBox[{{30.277699999999996`, 16.448800000000002`}, {58.62459999999999,
        9.36211}}], 
      LineBox[{{30.277699999999996`, 16.448800000000002`}, {58.62459999999999,
        23.5355}}]}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq5/De+n46rSdSg6/r1S83Mbo55AhG+q7
wlvZIc+W67ryd18HkxltDx9fVnb45BXZlvHM10Epp6JK11/FQVj25FP7C74O
/yrWR83cpeIQdXnP45Stvg4z5m04Yi2s6uDXOz1v0jRfh317GH5rhKk61GXt
KWku8XWw26ziUNqg6lDQ1ffkk7+vw9PEhddM+lUdUlYlhCRpI+Qnt7dGBXMi
9Hc4JjxteOUDN//c9+DHS8/7wO1/d/KwU+1OH7j7iq4LfTq4wgfu/qf2S+7r
zfOB+++C0u2fdbN84P6HyV+YVqyppq4E15/9zUH7wzxFuPkbXou/WaesCLd/
krrndZ8dCnD3sUSrRmyJV4C7/4fZ35vnZRTg/jtyw2mC8FN5uP9TI45Kzzwu
Dw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwD8dfZQ
       "]]}, 
     {EdgeForm[{Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq5/De+n46rSdSg6/r1S83Mbo55AhG+q7
wlvZIc+W67ryd18HkxltDx9fVnb45BXZlvHM10Epp6JK11/FQVj25FP7C74O
/yrWR83cpeIQdXnP45Stvg4z5m04Yi2s6uDXOz1v0jRfh317GH5rhKk61GXt
KWku8XWw26ziUNqg6lDQ1ffkk7+vw9PEhddM+lUdUlYlhCRpI+Qnt7dGBXMi
9Hc4JjxteOUDN//c9+DHS8/7wO1/d/KwU+1OH7j7iq4LfTq4wgfu/qf2S+7r
zfOB+++C0u2fdbN84P6HyV+YVqyppq4E15/9zUH7wzxFuPkbXou/WaesCLd/
krrndZ8dCnD3sUSrRmyJV4C7/4fZ35vnZRTg/jtyw2mC8FN5uP9TI45Kzzwu
Dw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwD8dfZQ
        "]]}}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq58DD5N2u1inucPvKxUvtzH6ORzzNu+0
vGTukGfLdV35u6/DlG9s8RFiFg6fvCLbMp75OnwEavsbbOEgLHvyqf0FX4eY
3KP/NnVaOERd3vM4ZauvQ9AOuVbmbRYOfr3T8yZN83XwSxKIqLxu4VCXtaek
ucTX4eyq81fnvbFwKOjqe/LJHyh/cWLMv88WDimrEkKStBHyk9tbo4I5Efo7
HBOeNrzygZt/7nvw46XnfeD2vzt52Kl2pw/cfUXXhT4dXOEDd/9T+yX39eb5
wP13Qen2z7pZPnD/w+SFgeHyzd4crt8G6MA7v83g5u9Yz/zcZp8Z3H4Qv6fD
DO6+nOe/VzrGmMHdz/ZBzOOClRncf9uS6m+uVTWD+3/tjfgyfzkzePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AMsM+oE=
       "]]}, 
     {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq58DD5N2u1inucPvKxUvtzH6ORzzNu+0
vGTukGfLdV35u6/DlG9s8RFiFg6fvCLbMp75OnwEavsbbOEgLHvyqf0FX4eY
3KP/NnVaOERd3vM4ZauvQ9AOuVbmbRYOfr3T8yZN83XwSxKIqLxu4VCXtaek
ucTX4eyq81fnvbFwKOjqe/LJHyh/cWLMv88WDimrEkKStBHyk9tbo4I5Efo7
HBOeNrzygZt/7nvw46XnfeD2vzt52Kl2pw/cfUXXhT4dXOEDd/9T+yX39eb5
wP13Qen2z7pZPnD/w+SFgeHyzd4crt8G6MA7v83g5u9Yz/zcZp8Z3H4Qv6fD
DO6+nOe/VzrGmMHdz/ZBzOOClRncf9uS6m+uVTWD+3/tjfgyfzkzePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AMsM+oE=
        "]]}, 
      LineBox[{{58.62459999999999, 9.36211}, {86.97149999999999, 2.27539}}], 
      LineBox[{{58.62459999999999, 9.36211}, {86.97149999999999, 
       16.448800000000002`}}], 
      LineBox[{{58.62459999999999, 23.5355}, {86.97149999999999, 
       16.448800000000002`}}], 
      LineBox[{{58.62459999999999, 23.5355}, {86.97149999999999, 
       30.622299999999992`}}]}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCHO5qya/4bMznMjdM8zSEe5uBUsaXQ
pZbF4T8Q7BcMc+hiqlXyn8fmsFomKiWZM8zh3KF5ZRXdHA5sH8Q8Av6FOmht
dlSTtORyKNkq+vvxh1CHbWd7X3bO5naIWGF6tvphqEMXz+oK5eU8DhIsYXyl
F0IdjmQe7LYL4AXzdfeFOtTc/3HLuJvXQUjE/tiT1Qj5lU2BnndnIfQvub+P
r6QbYf6xXTt62eoQ9l9bXGD7qSgU7r6ZWhJTp2SFwt1/6d4Dbu/UULj/PAL+
SBQnh8L9D5Ov66x4/efqf3uY/mMZsqG+U37bw8yfsOjcHedd3+1h9t96bnjK
OP6LPcx9i1++SSmY9dEe5v5rG71ezmR7bw/zX8JZxibLpDf2MP8/afdSTit7
bQ8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAvHb6Wg==

       "]]}, 
     {EdgeForm[{Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCHO5qya/4bMznMjdM8zSEe5uBUsaXQ
pZbF4T8Q7BcMc+hiqlXyn8fmsFomKiWZM8zh3KF5ZRXdHA5sH8Q8Av6FOmht
dlSTtORyKNkq+vvxh1CHbWd7X3bO5naIWGF6tvphqEMXz+oK5eU8DhIsYXyl
F0IdjmQe7LYL4AXzdfeFOtTc/3HLuJvXQUjE/tiT1Qj5lU2BnndnIfQvub+P
r6QbYf6xXTt62eoQ9l9bXGD7qSgU7r6ZWhJTp2SFwt1/6d4Dbu/UULj/PAL+
SBQnh8L9D5Ov66x4/efqf3uY/mMZsqG+U37bw8yfsOjcHedd3+1h9t96bnjK
OP6LPcx9i1++SSmY9dEe5v5rG71ezmR7bw/zX8JZxibLpDf2MP8/afdSTit7
bQ8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAvHb6Wg==

        "]]}}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH+4VdfU+KDBzmxmme5hAPc/hh+Gwd
6x4Dh/9AsF8wzGFW+ZxFygyGDqtlolKSOcMc1jM/7zlha+jA9kHMI+BfqIPK
9P8T6ooNHUq2iv5+/CHU4ckn+Uvn5xs6RKwwPVv9MNTh9vXGYreDhg4SLGF8
pRdCHb6xxc/IuQbh6+4LdZB3/Jh85q6hg5CI/bEnqxHyK5sCPe/OQuhfcn8f
X0k3wvxju3b0stUh7L+2uMD2U1Eo3H0ztSSmTskKhbv/0r0H3N6poXD/eQT8
kShODoX7Hyb/AMg/omkA17/voLha8Gl9uPmPIsS3Cwbow+33aeH1X/9ED+4+
BfkvOWI9enD3N7Ac7Tf01IP7bwJ/ldlrOT24/wukeR/oCujBwwcmDws/mH5Y
+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBXRDwlQ==
       "]]}, 
     {EdgeForm[{Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH+4VdfU+KDBzmxmme5hAPc/hh+Gwd
6x4Dh/9AsF8wzGFW+ZxFygyGDqtlolKSOcMc1jM/7zlha+jA9kHMI+BfqIPK
9P8T6ooNHUq2iv5+/CHU4ckn+Uvn5xs6RKwwPVv9MNTh9vXGYreDhg4SLGF8
pRdCHb6xxc/IuQbh6+4LdZB3/Jh85q6hg5CI/bEnqxHyK5sCPe/OQuhfcn8f
X0k3wvxju3b0stUh7L+2uMD2U1Eo3H0ztSSmTskKhbv/0r0H3N6poXD/eQT8
kShODoX7Hyb/AMg/omkA17/voLha8Gl9uPmPIsS3Cwbow+33aeH1X/9ED+4+
BfkvOWI9enD3N7Ac7Tf01IP7bwJ/ldlrOT24/wukeR/oCujBwwcmDws/mH5Y
+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBXRDwlQ==
        "]]}}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH/z4tvP7z7Rzmxmme5hAPcxCWPfk0
/4Wdw38g2C8Y5tBTWijdq2PvsFomKiWZM8xhRzbnT4Msewe2D2IeAf9CHR6J
ADXMt3co2Sr6+/GHUIfwNotrpmfsHSJWmJ6tfhjqkHr1edbqt/YOEixhfKUX
Qh3WdN/OyGB0APN194U67DWYqSXB6uAgJGJ/7MlqhPzKpkDPu7MQ+pfc38dX
0o0w/9iuHb1sdQj7ry0usP1UFAp3H9DUqVOyQuHuv3TvAbd3aijcfx4BfySK
k0Ph/ofJM/i28OqH2cH1M+1hFRIRsoObP6W9Nar4ii3cfq+5DWqH5tnC3bfl
VfHW0iJbuPtTYu+4MQfawv335pGZ1ANrW7j/72Qw5Dea2MLDByYPCz+Yflj4
wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGDOuje
       "]]}, 
     {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH/z4tvP7z7Rzmxmme5hAPcxCWPfk0
/4Wdw38g2C8Y5tBTWijdq2PvsFomKiWZM8xhRzbnT4Msewe2D2IeAf9CHR6J
ADXMt3co2Sr6+/GHUIfwNotrpmfsHSJWmJ6tfhjqkHr1edbqt/YOEixhfKUX
Qh3WdN/OyGB0APN194U67DWYqSXB6uAgJGJ/7MlqhPzKpkDPu7MQ+pfc38dX
0o0w/9iuHb1sdQj7ry0usP1UFAp3H9DUqVOyQuHuv3TvAbd3aijcfx4BfySK
k0Ph/ofJM/i28OqH2cH1M+1hFRIRsoObP6W9Nar4ii3cfq+5DWqH5tnC3bfl
VfHW0iJbuPtTYu+4MQfawv335pGZ1ANrW7j/72Qw5Dea2MLDByYPCz+Yflj4
wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGDOuje
        "]]}, 
      LineBox[{{86.97149999999999, 16.448800000000002`}, {115.31799999999997`,
        16.448800000000002`}}]}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfbxs33wp/ViH+4VdfU+KDBy4mbTbnXRjHX4YPlvH
usfAIXNPyeQf6rEOs8rnLFJmMHTYf2qh6yz5WIf1zM97TtgaOrwK3CHXKhLr
oDL9/4S6YkOHE0DzxNhjHZ58kr90fr6hg0ncLs8132Mcbl9vLHY7aOjAo7tp
7uJnMQ7f2OJn5FwzdNDnWCMTdSXGQd7xY/KZu4YOJZMlWMQOIeQVNhRlCG5E
6O/Jef575cIYuPlc1xcX2E6Jgdv/5e+VCs3OGLj75r1ffux0Qwzc/fG7PHma
qmPg/gObVxkD9z9M/gGQf0TTAK5/30FxteDT+nDzH0WIbxcM0Ifb79PC67/+
iR7cfQryX3LEevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQg4cPTB4W
fjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCucfBJ
       "]]}, 
     {EdgeForm[{Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfbxs33wp/ViH+4VdfU+KDBy4mbTbnXRjHX4YPlvH
usfAIXNPyeQf6rEOs8rnLFJmMHTYf2qh6yz5WIf1zM97TtgaOrwK3CHXKhLr
oDL9/4S6YkOHE0DzxNhjHZ58kr90fr6hg0ncLs8132Mcbl9vLHY7aOjAo7tp
7uJnMQ7f2OJn5FwzdNDnWCMTdSXGQd7xY/KZu4YOJZMlWMQOIeQVNhRlCG5E
6O/Jef575cIYuPlc1xcX2E6Jgdv/5e+VCs3OGLj75r1ffux0Qwzc/fG7PHma
qmPg/gObVxkD9z9M/gGQf0TTAK5/30FxteDT+nDzH0WIbxcM0Ifb79PC67/+
iR7cfQryX3LEevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQg4cPTB4W
fjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCucfBJ
        "]]}}, 
     {RGBColor[1., 0., 0.], Thickness[0.012826668468831806`], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{1.93086, 16.448800000000002`}, {1.93086, 21.1734}}], 
      BezierCurveBox[{{58.62459999999999, 9.36211}, {54.71639999999999, 
       13.270699999999998`}, {54.71639999999999, 19.627299999999995`}, {
       58.62459999999999, 23.5355}},
       SplineDegree->3], 
      LineBox[{{115.31799999999997`, 16.448800000000002`}, {
       115.31799999999997`, 21.1734}}]}},
    AspectRatio->Automatic,
    ImageSize->{117., 33.},
    PlotRange->{{0., 117.}, {0., 33.}}], ",", 
   GraphicsBox[
    {Thickness[0.016093484986175587`], 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrf5J5eWsk1wO9wu7+p4UGThcevzdbG4fl8MPw2fr
WPcYOLRZXDua+5TTYVb5nEXKDIYON/Rv8O6+yeGwnvl5zwlbQ4dwTrF243J2
B5Xp/yfUFRs6TGNZsbL1JKvDk0/yl87PN3TQSFz2Nv4Os8Pt643FbgcNHebF
aZ4u2M3o8I0tfkbONUMHkcpJJWef/LOXd/yYfOauocOcJ+5/TgX9sofJCyq3
uEsLfrOH6fdrMl8iaP7JHmZ+/IIlB5h2vLWH2a+4tXNytd4Le5j7Ztz7F2PC
8MQe5v6aHU92XI5+aA/zX/M9aWeGggf2MP/D5B8A+Uc0DeD69x0UVws+rQ83
/1GE+HbBAH24/T4tvP7rn+jB3acg/yVHrEcP7v4GlqP9hp56cP9N4K8yey2n
B/d/gTTvA10BPXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390
PgB/Nvia
       "]]}, 
     {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrf5J5eWsk1wO9wu7+p4UGThcevzdbG4fl8MPw2fr
WPcYOLRZXDua+5TTYVb5nEXKDIYON/Rv8O6+yeGwnvl5zwlbQ4dwTrF243J2
B5Xp/yfUFRs6TGNZsbL1JKvDk0/yl87PN3TQSFz2Nv4Os8Pt643FbgcNHebF
aZ4u2M3o8I0tfkbONUMHkcpJJWef/LOXd/yYfOauocOcJ+5/TgX9sofJCyq3
uEsLfrOH6fdrMl8iaP7JHmZ+/IIlB5h2vLWH2a+4tXNytd4Le5j7Ztz7F2PC
8MQe5v6aHU92XI5+aA/zX/M9aWeGggf2MP/D5B8A+Uc0DeD69x0UVws+rQ83
/1GE+HbBAH24/T4tvP7rn+jB3acg/yVHrEcP7v4GlqP9hp56cP9N4K8yey2n
B/d/gTTvA10BPXj4wORh4QfTDwtfmPmw8IfZD4sfmPtg8QdzPyx+Yf5Dj390
PgB/Nvia
        "]]}, 
      LineBox[{{1.93086, 16.448800000000002`}, {30.277699999999996`, 
       16.448800000000002`}}]}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvfSFh97/jfYO9wu7+p4UGTjUrNuWNH+VvcMPw2fr
WPcYOCTW37StnGrvMKt8ziJlBkOHLCCDqcTeYT3z854TtoYOq+zCoze62zuo
TP8/oa7Y0MFstV34b0F7hyef5C+dn2/ooCj/JSfsip3D7euNxW4HDR1AxllM
sHP4xhY/I+eaoUOK5KMIcXc7B3nHj8ln7kL43//aIuQ7kmPv7LSF6/8W/Hip
dY0t3Pw1mfcKu9xs4faLbb/IYCdlC3ffMU2rSad/2MDd779+SuqKxzZw/9mb
xu3yvGMD9z9M/gGQf0TTAK5/30FxteDT+nDzga7eLhigD7ffp4XXf/0TPbj7
FID+FuvRg7u/geVov6GnHtx/E/irzF7L6cH9XyDN+0BXQA8ePjB5WPjB9MPC
F2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AJLTvlA==
       "]]}, 
     {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQvfSFh97/jfYO9wu7+p4UGTjUrNuWNH+VvcMPw2fr
WPcYOCTW37StnGrvMKt8ziJlBkOHLCCDqcTeYT3z854TtoYOq+zCoze62zuo
TP8/oa7Y0MFstV34b0F7hyef5C+dn2/ooCj/JSfsip3D7euNxW4HDR1AxllM
sHP4xhY/I+eaoUOK5KMIcXc7B3nHj8ln7kL43//aIuQ7kmPv7LSF6/8W/Hip
dY0t3Pw1mfcKu9xs4faLbb/IYCdlC3ffMU2rSad/2MDd779+SuqKxzZw/9mb
xu3yvGMD9z9M/gGQf0TTAK5/30FxteDT+nDzga7eLhigD7ffp4XXf/0TPbj7
FID+FuvRg7u/geVov6GnHtx/E/irzF7L6cH9XyDN+0BXQA8ePjB5WPjB9MPC
F2Y+LPxh9sPiB+Y+WPzB3A+LX5j/0OMfnQ8AJLTvlA==
        "]]}, 
      LineBox[{{30.277699999999996`, 16.448800000000002`}, {58.62459999999999,
        9.36211}}], 
      LineBox[{{30.277699999999996`, 16.448800000000002`}, {58.62459999999999,
        23.5355}}]}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq5/De+n46rSdSg6/r1S83Mbo55AhG+q7
wlvZIc+W67ryd18HkxltDx9fVnb45BXZlvHM10Epp6JK11/FQVj25FP7C74O
/yrWR83cpeIQdXnP45Stvg4z5m04Yi2s6uDXOz1v0jRfh317GH5rhKk61GXt
KWku8XWw26ziUNqg6lDQ1ffkk7+vw9PEhddM+lUdUlYlhCRpI+Qnt7dGBXMi
9Hc4JjxteOUDN//c9+DHS8/7wO1/d/KwU+1OH7j7iq4LfTq4wgfu/qf2S+7r
zfOB+++C0u2fdbN84P6HyV+YVqyppq4E15/9zUH7wzxFuPkbXou/WaesCLd/
krrndZ8dCnD3sUSrRmyJV4C7/4fZ35vnZRTg/jtyw2mC8FN5uP9TI45Kzzwu
Dw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwD8dfZQ
       "]]}, 
     {EdgeForm[{Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq5/De+n46rSdSg6/r1S83Mbo55AhG+q7
wlvZIc+W67ryd18HkxltDx9fVnb45BXZlvHM10Epp6JK11/FQVj25FP7C74O
/yrWR83cpeIQdXnP45Stvg4z5m04Yi2s6uDXOz1v0jRfh317GH5rhKk61GXt
KWku8XWw26ziUNqg6lDQ1ffkk7+vw9PEhddM+lUdUlYlhCRpI+Qnt7dGBXMi
9Hc4JjxteOUDN//c9+DHS8/7wO1/d/KwU+1OH7j7iq4LfTq4wgfu/qf2S+7r
zfOB+++C0u2fdbN84P6HyV+YVqyppq4E15/9zUH7wzxFuPkbXou/WaesCLd/
krrndZ8dCnD3sUSrRmyJV4C7/4fZ35vnZRTg/jtyw2mC8FN5uP9TI45Kzzwu
Dw8fmDws/GD6YeELMx8W/jD7YfEDcx8s/mDuh8UvzH/o8Y/OBwD8dfZQ
        "]]}}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq58DD5N2u1inucPvKxUvtzH6ORzzNu+0
vGTukGfLdV35u6/DlG9s8RFiFg6fvCLbMp75OnwEavsbbOEgLHvyqf0FX4eY
3KP/NnVaOERd3vM4ZauvQ9AOuVbmbRYOfr3T8yZN83XwSxKIqLxu4VCXtaek
ucTX4eyq81fnvbFwKOjqe/LJHyh/cWLMv88WDimrEkKStBHyk9tbo4I5Efo7
HBOeNrzygZt/7nvw46XnfeD2vzt52Kl2pw/cfUXXhT4dXOEDd/9T+yX39eb5
wP13Qen2z7pZPnD/w+SFgeHyzd4crt8G6MA7v83g5u9Yz/zcZp8Z3H4Qv6fD
DO6+nOe/VzrGmMHdz/ZBzOOClRncf9uS6m+uVTWD+3/tjfgyfzkzePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AMsM+oE=
       "]]}, 
     {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQLfDJ8Xwaq58DD5N2u1inucPvKxUvtzH6ORzzNu+0
vGTukGfLdV35u6/DlG9s8RFiFg6fvCLbMp75OnwEavsbbOEgLHvyqf0FX4eY
3KP/NnVaOERd3vM4ZauvQ9AOuVbmbRYOfr3T8yZN83XwSxKIqLxu4VCXtaek
ucTX4eyq81fnvbFwKOjqe/LJHyh/cWLMv88WDimrEkKStBHyk9tbo4I5Efo7
HBOeNrzygZt/7nvw46XnfeD2vzt52Kl2pw/cfUXXhT4dXOEDd/9T+yX39eb5
wP13Qen2z7pZPnD/w+SFgeHyzd4crt8G6MA7v83g5u9Yz/zcZp8Z3H4Qv6fD
DO6+nOe/VzrGmMHdz/ZBzOOClRncf9uS6m+uVTWD+3/tjfgyfzkzePjA5GHh
B9MPC1+Y+bDwh9kPix+Y+2DxB3M/LH5h/kOPf3Q+AMsM+oE=
        "]]}, 
      LineBox[{{58.62459999999999, 9.36211}, {86.97149999999999, 2.27539}}], 
      LineBox[{{58.62459999999999, 9.36211}, {86.97149999999999, 
       16.448800000000002`}}], 
      LineBox[{{58.62459999999999, 23.5355}, {86.97149999999999, 
       16.448800000000002`}}], 
      LineBox[{{58.62459999999999, 23.5355}, {86.97149999999999, 
       30.622299999999992`}}]}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCHO5qya/4bMznMjdM8zSEe5uBUsaXQ
pZbF4T8Q7BcMc+hiqlXyn8fmsFomKiWZM8zh3KF5ZRXdHA5sH8Q8Av6FOmht
dlSTtORyKNkq+vvxh1CHbWd7X3bO5naIWGF6tvphqEMXz+oK5eU8DhIsYXyl
F0IdjmQe7LYL4AXzdfeFOtTc/3HLuJvXQUjE/tiT1Qj5lU2BnndnIfQvub+P
r6QbYf6xXTt62eoQ9l9bXGD7qSgU7r6ZWhJTp2SFwt1/6d4Dbu/UULj/PAL+
SBQnh8L9D5Ov66x4/efqf3uY/mMZsqG+U37bw8yfsOjcHedd3+1h9t96bnjK
OP6LPcx9i1++SSmY9dEe5v5rG71ezmR7bw/zX8JZxibLpDf2MP8/afdSTit7
bQ8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAvHb6Wg==

       "]]}, 
     {EdgeForm[{Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCHO5qya/4bMznMjdM8zSEe5uBUsaXQ
pZbF4T8Q7BcMc+hiqlXyn8fmsFomKiWZM8zh3KF5ZRXdHA5sH8Q8Av6FOmht
dlSTtORyKNkq+vvxh1CHbWd7X3bO5naIWGF6tvphqEMXz+oK5eU8DhIsYXyl
F0IdjmQe7LYL4AXzdfeFOtTc/3HLuJvXQUjE/tiT1Qj5lU2BnndnIfQvub+P
r6QbYf6xXTt62eoQ9l9bXGD7qSgU7r6ZWhJTp2SFwt1/6d4Dbu/UULj/PAL+
SBQnh8L9D5Ov66x4/efqf3uY/mMZsqG+U37bw8yfsOjcHedd3+1h9t96bnjK
OP6LPcx9i1++SSmY9dEe5v5rG71ezmR7bw/zX8JZxibLpDf2MP8/afdSTit7
bQ8LH5g8LPxg+mHhCzMfFv4w+2HxA3MfLP5g7ofFL8x/6PGPzgcAvHb6Wg==

        "]]}}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH+4VdfU+KDBzmxmme5hAPc/hh+Gwd
6x4Dh/9AsF8wzGFW+ZxFygyGDqtlolKSOcMc1jM/7zlha+jA9kHMI+BfqIPK
9P8T6ooNHUq2iv5+/CHU4ckn+Uvn5xs6RKwwPVv9MNTh9vXGYreDhg4SLGF8
pRdCHb6xxc/IuQbh6+4LdZB3/Jh85q6hg5CI/bEnqxHyK5sCPe/OQuhfcn8f
X0k3wvxju3b0stUh7L+2uMD2U1Eo3H0ztSSmTskKhbv/0r0H3N6poXD/eQT8
kShODoX7Hyb/AMg/omkA17/voLha8Gl9uPmPIsS3Cwbow+33aeH1X/9ED+4+
BfkvOWI9enD3N7Ac7Tf01IP7bwJ/ldlrOT24/wukeR/oCujBwwcmDws/mH5Y
+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBXRDwlQ==
       "]]}, 
     {EdgeForm[{Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH+4VdfU+KDBzmxmme5hAPc/hh+Gwd
6x4Dh/9AsF8wzGFW+ZxFygyGDqtlolKSOcMc1jM/7zlha+jA9kHMI+BfqIPK
9P8T6ooNHUq2iv5+/CHU4ckn+Uvn5xs6RKwwPVv9MNTh9vXGYreDhg4SLGF8
pRdCHb6xxc/IuQbh6+4LdZB3/Jh85q6hg5CI/bEnqxHyK5sCPe/OQuhfcn8f
X0k3wvxju3b0stUh7L+2uMD2U1Eo3H0ztSSmTskKhbv/0r0H3N6poXD/eQT8
kShODoX7Hyb/AMg/omkA17/voLha8Gl9uPmPIsS3Cwbow+33aeH1X/9ED+4+
BfkvOWI9enD3N7Ac7Tf01IP7bwJ/ldlrOT24/wukeR/oCujBwwcmDws/mH5Y
+MLMh4U/zH5Y/MDcB4s/mPth8QvzH3r8o/MBXRDwlQ==
        "]]}}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH/z4tvP7z7Rzmxmme5hAPcxCWPfk0
/4Wdw38g2C8Y5tBTWijdq2PvsFomKiWZM8xhRzbnT4Msewe2D2IeAf9CHR6J
ADXMt3co2Sr6+/GHUIfwNotrpmfsHSJWmJ6tfhjqkHr1edbqt/YOEixhfKUX
Qh3WdN/OyGB0APN194U67DWYqSXB6uAgJGJ/7MlqhPzKpkDPu7MQ+pfc38dX
0o0w/9iuHb1sdQj7ry0usP1UFAp3H9DUqVOyQuHuv3TvAbd3aijcfx4BfySK
k0Ph/ofJM/i28OqH2cH1M+1hFRIRsoObP6W9Nar4ii3cfq+5DWqH5tnC3bfl
VfHW0iJbuPtTYu+4MQfawv335pGZ1ANrW7j/72Qw5Dea2MLDByYPCz+Yflj4
wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGDOuje
       "]]}, 
     {Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}], EdgeForm[{
      Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQrfj3W+kDiTCH/z4tvP7z7Rzmxmme5hAPcxCWPfk0
/4Wdw38g2C8Y5tBTWijdq2PvsFomKiWZM8xhRzbnT4Msewe2D2IeAf9CHR6J
ADXMt3co2Sr6+/GHUIfwNotrpmfsHSJWmJ6tfhjqkHr1edbqt/YOEixhfKUX
Qh3WdN/OyGB0APN194U67DWYqSXB6uAgJGJ/7MlqhPzKpkDPu7MQ+pfc38dX
0o0w/9iuHb1sdQj7ry0usP1UFAp3H9DUqVOyQuHuv3TvAbd3aijcfx4BfySK
k0Ph/ofJM/i28OqH2cH1M+1hFRIRsoObP6W9Nar4ii3cfq+5DWqH5tnC3bfl
VfHW0iJbuPtTYu+4MQfawv335pGZ1ANrW7j/72Qw5Dea2MLDByYPCz+Yflj4
wsyHhT/Mflj8wNwHiz+Y+2HxC/Mfevyj8wGDOuje
        "]]}, 
      LineBox[{{86.97149999999999, 16.448800000000002`}, {115.31799999999997`,
        16.448800000000002`}}]}, 
     {Thickness[0.0064132537669909714`], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfbxs33wp/ViH+4VdfU+KDBy4mbTbnXRjHX4YPlvH
usfAIXNPyeQf6rEOs8rnLFJmMHTYf2qh6yz5WIf1zM97TtgaOrwK3CHXKhLr
oDL9/4S6YkOHE0DzxNhjHZ58kr90fr6hg0ncLs8132Mcbl9vLHY7aOjAo7tp
7uJnMQ7f2OJn5FwzdNDnWCMTdSXGQd7xY/KZu4YOJZMlWMQOIeQVNhRlCG5E
6O/Jef575cIYuPlc1xcX2E6Jgdv/5e+VCs3OGLj75r1ffux0Qwzc/fG7PHma
qmPg/gObVxkD9z9M/gGQf0TTAK5/30FxteDT+nDzH0WIbxcM0Ifb79PC67/+
iR7cfQryX3LEevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQg4cPTB4W
fjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCucfBJ
       "]]}, 
     {EdgeForm[{Thickness[0.0064132537669909714`], JoinForm[{"Miter", 10.}]}], 
      {FaceForm[None], PolygonBox[CompressedData["
1:eJxTTMoPSmViYGBQAmIQfbxs33wp/ViH+4VdfU+KDBy4mbTbnXRjHX4YPlvH
usfAIXNPyeQf6rEOs8rnLFJmMHTYf2qh6yz5WIf1zM97TtgaOrwK3CHXKhLr
oDL9/4S6YkOHE0DzxNhjHZ58kr90fr6hg0ncLs8132Mcbl9vLHY7aOjAo7tp
7uJnMQ7f2OJn5FwzdNDnWCMTdSXGQd7xY/KZu4YOJZMlWMQOIeQVNhRlCG5E
6O/Jef575cIYuPlc1xcX2E6Jgdv/5e+VCs3OGLj75r1ffux0Qwzc/fG7PHma
qmPg/gObVxkD9z9M/gGQf0TTAK5/30FxteDT+nDzH0WIbxcM0Ifb79PC67/+
iR7cfQryX3LEevTg7m9gOdpv6KkH998E/iqz13J6cP8XSPM+0BXQg4cPTB4W
fjD9sPCFmQ8Lf5j9sPiBuQ8WfzD3w+IX5j/0+EfnAwCucfBJ
        "]]}}, 
     {RGBColor[1., 0., 0.], Thickness[0.012826668468831806`], Opacity[1.], 
      JoinForm[{"Miter", 10.}], 
      LineBox[{{1.93086, 16.448800000000002`}, {1.93086, 21.1734}}], 
      BezierCurveBox[{{58.62459999999999, 9.36211}, {54.71639999999999, 
       13.270699999999998`}, {54.71639999999999, 19.627299999999995`}, {
       58.62459999999999, 23.5355}},
       SplineDegree->3], 
      LineBox[{{115.31799999999997`, 16.448800000000002`}, {
       115.31799999999997`, 21.1734}}]}},
    AspectRatio->Automatic,
    ImageSize->{117., 33.},
    PlotRange->{{0., 117.}, {0., 33.}}]}], "}"}]], "Output",
 CellChangeTimes->{3.590793208773571*^9, 3.590839631392728*^9, 
  3.5908416009263144`*^9, 3.5908421436496973`*^9, 3.5908423310778103`*^9, 
  3.590845138826734*^9, 3.590926622024572*^9, 3.590928993432459*^9, 
  3.590950314783964*^9, 3.5909506454459352`*^9, 3.590950863718009*^9, 
  3.590952106797638*^9, 3.5909607747093067`*^9, 3.5912022762585087`*^9, 
  3.591202467778977*^9, 3.591203690043408*^9, 3.591997170350595*^9, 
  3.591999673678932*^9, 3.592037418649507*^9, 3.592050515306376*^9, 
  3.59213488735179*^9, 3.592162602980488*^9, 3.59216647398769*^9, 
  3.592221839503264*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DimensionOfGenerator", "[", "S2", "]"}]], "Input",
 CellChangeTimes->{{3.590841110996106*^9, 3.590841126417255*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  SqrtBox["2"]}]], "Output",
 CellChangeTimes->{{3.590841118031571*^9, 3.590841126849889*^9}, 
   3.5908416010484962`*^9, 3.590842143781225*^9, 3.590842331116753*^9, 
   3.5908451393363733`*^9, 3.590926622116444*^9, 3.590928993544662*^9, 
   3.590950314969652*^9, 3.59095064605583*^9, 3.590950863880416*^9, 
   3.59095210692486*^9, 3.590960774816491*^9, 3.5912022763801413`*^9, 
   3.591202467891831*^9, 3.5912036902059803`*^9, 3.59199717048099*^9, 
   3.591999673796875*^9, 3.592037418852538*^9, 3.592050515334403*^9, 
   3.592134887511001*^9, 3.592162603142454*^9, 3.5921664742149267`*^9, 
   3.5922218396579933`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding the 1-parameter family of solutions", "Subsection",
 CellChangeTimes->{{3.590839805188817*^9, 3.590839811060561*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"equations2", "=", 
   RowBox[{"GPACoefficients", "[", 
    RowBox[{
     RowBox[{"S2Equation", "[", 
      RowBox[{"S2", ",", 
       RowBox[{"-", "1"}]}], "]"}], "[", "c", "]"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.5564739033306437`*^9, 3.556473913621747*^9}, {
   3.556473999372375*^9, 3.5564740645231256`*^9}, 3.557159852660131*^9, 
   3.557242014301948*^9, 3.557242054281736*^9, {3.577016512391917*^9, 
   3.5770165198619833`*^9}, {3.5907932375249033`*^9, 3.59079323778804*^9}, {
   3.5908396395162086`*^9, 3.590839642276204*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionAtlas", "::", "\<\"loading\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Loading precomputed data in \
\\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\\"FusionAtlas`Data`\
bwd1v1p1v1x0p1x1p0x1v0x1x0duals1v2x1v1bwd1v1p1v1x0p1x1p0x1v0x1x0duals1v2x1v1`\
LowestWeightEigenspace`\\\"\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.592221839781682*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionAtlas", "::", "\<\"loading\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Loading precomputed data in \
\\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\\"FusionAtlas`Data`\
bwd1v1p1v1x0p1x1p0x1v0x1x0duals1v2x1v1bwd1v1p1v1x0p1x1p0x1v0x1x0duals1v2x1v1`\
Idempotents`\\\"\\), \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\
\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5922218417435293`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solutions2", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"GroebnerBasis", "[", "equations2", "]"}], "\[Equal]", "0"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.55647406561267*^9, 3.556474073194501*^9}, {
  3.556474138841373*^9, 3.556474157800144*^9}, {3.577016527894085*^9, 
  3.577016555427252*^9}, {3.590839643804039*^9, 3.5908396485954027`*^9}, {
  3.590950868098454*^9, 3.5909508826069*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.577016529939896*^9, 3.577016555861882*^9}, 
   3.590793244875143*^9, 3.590839648955843*^9, 3.5908416023057737`*^9, 
   3.590842145467136*^9, 3.590842332245302*^9, 3.590845147447317*^9, 
   3.5909266235623217`*^9, 3.590928996077388*^9, 3.590950317570406*^9, 
   3.5909506481772137`*^9, {3.590950871303041*^9, 3.5909508829346027`*^9}, 
   3.5909516081605186`*^9, 3.590952109519698*^9, 3.590960777666377*^9, 
   3.591202278141758*^9, 3.591202467974098*^9, 3.5912036914044724`*^9, 
   3.591997171595407*^9, 3.5919996761717253`*^9, 3.592037421477693*^9, 
   3.592050516468298*^9, 3.592134890146661*^9, 3.5921626044001627`*^9, 
   3.592166474367818*^9, 3.592221842133691*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], ",", "0", ",", 
          RowBox[{"-", 
           FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], 
       RowBox[{"c", "[", "4", "]"}]]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], ",", "0", ",", 
          RowBox[{"-", 
           FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], 
       RowBox[{"c", "[", "4", "]"}]]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
      SqrtBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], ",", "0", ",", 
          RowBox[{"-", 
           FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], 
       RowBox[{"c", "[", "4", "]"}]]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "1", "]"}], "\[Rule]", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], ",", "0", ",", 
          RowBox[{"-", 
           FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], 
       RowBox[{"c", "[", "4", "]"}]]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "1", "]"}], "\[Rule]", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
      SqrtBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["3", "2"], ",", "0", ",", 
          FractionBox["1", "2"], ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], 
       RowBox[{"c", "[", "4", "]"}]]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "6", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["3", "2"], ",", "0", ",", 
          FractionBox["1", "2"], ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], 
       RowBox[{"c", "[", "4", "]"}]]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "6", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
      SqrtBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["3", "2"], ",", "0", ",", 
          FractionBox["1", "2"], ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], 
       RowBox[{"c", "[", "4", "]"}]]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "6", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "1", "]"}], "\[Rule]", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"AlgebraicNumber", "[", 
         RowBox[{
          RowBox[{"Root", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["#1", "2"]}], "+", 
              SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["3", "2"], ",", "0", ",", 
          FractionBox["1", "2"], ",", "0"}], "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], 
       RowBox[{"c", "[", "4", "]"}]]}], ",", 
     RowBox[{
      RowBox[{"c", "[", "6", "]"}], "\[Rule]", "1"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "1", "]"}], "\[Rule]", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{"c", "[", "5", "]"}], "\[Rule]", 
      SqrtBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.556474073674759*^9, {3.5564741409284887`*^9, 3.556474164443501*^9}, 
   3.557159952723069*^9, 3.5572306638501177`*^9, 3.557230726809305*^9, 
   3.557242016296349*^9, 3.5572420574117813`*^9, 3.557250346106844*^9, 
   3.557256670085486*^9, 3.557325782565682*^9, 3.560876895859179*^9, {
   3.57701652994287*^9, 3.5770165558697863`*^9}, 3.5907932448794117`*^9, 
   3.5908396489597063`*^9, 3.59084160231096*^9, 3.590842145470625*^9, 
   3.590842332248617*^9, 3.5908451474527817`*^9, 3.590926623565591*^9, 
   3.590928996080413*^9, 3.590950317574353*^9, 3.590950648181476*^9, {
   3.59095087130623*^9, 3.590950882941498*^9}, 3.590951608167437*^9, 
   3.5909521095265408`*^9, 3.5909607777002773`*^9, 3.591202278146715*^9, 
   3.591202468018405*^9, 3.5912036914098587`*^9, 3.591997171599217*^9, 
   3.591999676174459*^9, 3.592037421480648*^9, 3.5920505164734583`*^9, 
   3.592134890149726*^9, 3.592162604403102*^9, 3.5921664743709717`*^9, 
   3.592221842137574*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"c", "[", "i", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}], "/.", "solutions2"}],
   "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.590950663669972*^9, 3.59095069224833*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"-", "\[ImaginaryI]"}], 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], ",", "0", ",", 
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "]"}], 
     FractionBox[
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], 
      RowBox[{"c", "[", "4", "]"}]], 
     RowBox[{"c", "[", "4", "]"}], 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]]}], 
     RowBox[{"-", "1"}]},
    {
     RowBox[{"-", "\[ImaginaryI]"}], 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], ",", "0", ",", 
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "]"}], 
     FractionBox[
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], 
      RowBox[{"c", "[", "4", "]"}]], 
     RowBox[{"c", "[", "4", "]"}], 
     SqrtBox[
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]], 
     RowBox[{"-", "1"}]},
    {"\[ImaginaryI]", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], ",", "0", ",", 
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "]"}], 
     FractionBox[
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], 
      RowBox[{"c", "[", "4", "]"}]], 
     RowBox[{"c", "[", "4", "]"}], 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]]}], 
     RowBox[{"-", "1"}]},
    {"\[ImaginaryI]", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], ",", "0", ",", 
         RowBox[{"-", 
          FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "]"}], 
     FractionBox[
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], 
      RowBox[{"c", "[", "4", "]"}]], 
     RowBox[{"c", "[", "4", "]"}], 
     SqrtBox[
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]], 
     RowBox[{"-", "1"}]},
    {
     RowBox[{"-", "\[ImaginaryI]"}], 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", "0", ",", 
         FractionBox["1", "2"], ",", "0"}], "}"}]}], "]"}], 
     FractionBox[
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], 
      RowBox[{"c", "[", "4", "]"}]], 
     RowBox[{"c", "[", "4", "]"}], 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]]}], "1"},
    {
     RowBox[{"-", "\[ImaginaryI]"}], 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", "0", ",", 
         FractionBox["1", "2"], ",", "0"}], "}"}]}], "]"}], 
     FractionBox[
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], 
      RowBox[{"c", "[", "4", "]"}]], 
     RowBox[{"c", "[", "4", "]"}], 
     SqrtBox[
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]], "1"},
    {"\[ImaginaryI]", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", "0", ",", 
         FractionBox["1", "2"], ",", "0"}], "}"}]}], "]"}], 
     FractionBox[
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], 
      RowBox[{"c", "[", "4", "]"}]], 
     RowBox[{"c", "[", "4", "]"}], 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"AlgebraicNumber", "[", 
        RowBox[{
         RowBox[{"Root", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["#1", "2"]}], "+", 
             SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", "0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]]}], "1"},
    {"\[ImaginaryI]", 
     RowBox[{"AlgebraicNumber", "[", 
      RowBox[{
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["3", "2"], ",", "0", ",", 
         FractionBox["1", "2"], ",", "0"}], "}"}]}], "]"}], 
     FractionBox[
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], 
      RowBox[{"c", "[", "4", "]"}]], 
     RowBox[{"c", "[", "4", "]"}], 
     SqrtBox[
      RowBox[{"AlgebraicNumber", "[", 
       RowBox[{
        RowBox[{"Root", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["#1", "2"]}], "+", 
            SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4"}], ",", "0", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}]], "1"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.5909506818969584`*^9, 3.590950692571733*^9}, 
   3.5909508838887444`*^9, 3.590951609866633*^9, 3.590952109714283*^9, 
   3.59096077779401*^9, 3.591202278212603*^9, 3.591202468109337*^9, 
   3.591203691505932*^9, 3.5919971716480207`*^9, 3.591999676209848*^9, 
   3.592037421528508*^9, 3.5920505165068617`*^9, 3.592134890198887*^9, 
   3.592162604483844*^9, 3.592166474451353*^9, 3.592221842189107*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Only", " ", "have", " ", "to", " ", "look", " ", "at", " ", "the", " ", 
   "first", " ", "4"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.590950796647819*^9, 3.590950809680203*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solutions2", "=", 
   RowBox[{"solutions2", "\[LeftDoubleBracket]", 
    RowBox[{"1", ";;", "4"}], "\[RightDoubleBracket]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590950891083528*^9, 3.59095091727332*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", 
    RowBox[{"aa", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"aa", "[", "x", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", 
    RowBox[{"bb", "[", "x_", "]"}], "]"}], ":=", 
   RowBox[{"bb", "[", "x", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5574131383841867`*^9, 3.557413184212398*^9}, {
  3.557413234456019*^9, 3.557413236615505*^9}, {3.557498293927157*^9, 
  3.5574983262372007`*^9}, {3.557498360535327*^9, 3.5574983626917133`*^9}, {
  3.576351729683157*^9, 3.576351729899122*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BList", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"B1", ",", "B2", ",", "B3", ",", "B4"}], "}"}], "=", 
    RowBox[{"GPA4Element", "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"LowestWeightEigenspace", "[", 
         RowBox[{"S2", ",", "\"\<Lopsided\>\"", ",", 
          RowBox[{"-", "1"}], ",", "0"}], "]"}], "[", "c", "]"}], "/.", 
       "solutions2"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5770173292033052`*^9, 3.577017335521545*^9}, {
  3.5907932499641867`*^9, 3.590793259940134*^9}, {3.590839662235256*^9, 
  3.590839671114892*^9}, {3.590839706178339*^9, 3.590839712154479*^9}, {
  3.590839760771031*^9, 3.5908397626335993`*^9}, {3.590950794939828*^9, 
  3.590950815743279*^9}, {3.590950902026535*^9, 3.5909509038014793`*^9}, {
  3.590952181233304*^9, 3.590952185288458*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", "saEqs2", "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"GPACoefficients", "[", 
         RowBox[{
          RowBox[{"GPAConjugate", "[", "#", "]"}], "-", "#"}], "]"}], "]"}], 
       "&"}], "/@", "BList"}], "//", "RootReduce"}], "//", "Union"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.576351483219481*^9, 3.5763515450864563`*^9}, {
   3.576351779716792*^9, 3.576351786563221*^9}, {3.577017361948374*^9, 
   3.577017375262622*^9}, {3.5770174537511263`*^9, 3.577017455398158*^9}, {
   3.590793266325577*^9, 3.5907932680515738`*^9}, {3.590793892621468*^9, 
   3.590793906999407*^9}, 3.590793978536697*^9, {3.590839836393024*^9, 
   3.590839873576911*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"saEqs2", "/.", 
       RowBox[{
        RowBox[{"c", "[", "4", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"aa", "[", "4", "]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"bb", "[", "4", "]"}]}]}]}]}], ")"}], "//", "Union"}], 
    ")"}], "\[Equal]", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.5908398780603743`*^9, 3.590839888701315*^9}, {
  3.5909515155217247`*^9, 3.590951519715513*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.590839889232085*^9, 3.590841603032722*^9, 
  3.590842146218528*^9, 3.5908423329558573`*^9, 3.59084514815197*^9, 
  3.5909266242722054`*^9, 3.59092899688904*^9, 3.590950318287386*^9, 
  3.590950651514009*^9, 3.590950937893856*^9, 3.590951525850833*^9, 
  3.59095212708092*^9, 3.5909521891856422`*^9, 3.5909607782911577`*^9, 
  3.591202278630966*^9, 3.591202468629628*^9, 3.5912036920014277`*^9, 
  3.591997172077523*^9, 3.5919996766714478`*^9, 3.592037422006227*^9, 
  3.592050516905963*^9, 3.592134890673608*^9, 3.592162605246324*^9, 
  3.592166474954495*^9, 3.5922218426427507`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"aa", "[", "4", "]"}], "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}], "-", 
        SuperscriptBox[
         RowBox[{"bb", "[", "4", "]"}], "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"aa", "[", "4", "]"}], "\[Rule]", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "-", 
       SuperscriptBox[
        RowBox[{"bb", "[", "4", "]"}], "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.590839879466758*^9, 3.5908398892345057`*^9}, 
   3.590841603033616*^9, 3.590842146219483*^9, 3.590842332956768*^9, 
   3.5908451481528873`*^9, 3.590926624273123*^9, 3.5909289968898907`*^9, 
   3.590950318288343*^9, 3.590950651515751*^9, 3.590950937896179*^9, 
   3.590951525853307*^9, 3.590952127083158*^9, 3.590952189188058*^9, 
   3.590960778293076*^9, 3.591202278632909*^9, 3.591202468631604*^9, 
   3.591203692002419*^9, 3.591997172078479*^9, 3.5919996766730413`*^9, 
   3.592037422007064*^9, 3.592050516907076*^9, 3.5921348906754713`*^9, 
   3.592162605247239*^9, 3.592166474955583*^9, 3.5922218426437607`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"One", " ", "parameter", " ", "family", " ", "of", " ", "self"}], 
   "-", 
   RowBox[{
   "adjoint", " ", "solutions", " ", "on", " ", "a", " ", "circle", " ", "of",
     " ", "radius", " ", "2", 
    RowBox[{"Sqrt", "[", "2", "]"}]}], "-", "2."}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.590839903291593*^9, 3.590839920537798*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Ruling out more solutions", "Subsection",
 CellChangeTimes->{{3.5909586779096813`*^9, 3.590958692298481*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"idS2", ",", "e1S2"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ChangePivotalStructure", "[", 
      RowBox[{"#", ",", "\"\<Spherical\>\""}], "]"}], "&"}], "/@", 
    RowBox[{"TemperleyLieb", "[", 
     RowBox[{"S2", ",", "2", ",", "False"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590794085091752*^9, 3.59079411240445*^9}, {
   3.5907941812527313`*^9, 3.5907941887625027`*^9}, {3.5907944223732157`*^9, 
   3.5907944434610643`*^9}, 3.590839605548287*^9, {3.5908415247003937`*^9, 
   3.590841524834426*^9}, {3.591203670941296*^9, 3.5912036723477592`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", "id1S2", "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ChangePivotalStructure", "[", 
      RowBox[{"#", ",", "\"\<Spherical\>\""}], "]"}], "&"}], "/@", 
    RowBox[{"TemperleyLieb", "[", 
     RowBox[{"S2", ",", "1", ",", "False"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590844915713297*^9, 3.5908449202405987`*^9}, {
   3.590844983111803*^9, 3.590844984307736*^9}, {3.5908451353159943`*^9, 
   3.590845135442808*^9}, 3.591203674957388*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"idCheckS2", ",", "e1CheckS2"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ChangePivotalStructure", "[", 
      RowBox[{"#", ",", "\"\<Spherical\>\""}], "]"}], "&"}], "/@", 
    RowBox[{"TemperleyLieb", "[", 
     RowBox[{"S2", ",", "2", ",", "True"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590794085091752*^9, 3.59079411240445*^9}, {
   3.5907941812527313`*^9, 3.5907941887625027`*^9}, {3.5907944223732157`*^9, 
   3.5907944434610643`*^9}, {3.590839346782625*^9, 3.5908393535004063`*^9}, 
   3.590839605550119*^9, {3.590841526914956*^9, 3.5908415270589733`*^9}, {
   3.591203676509289*^9, 3.591203678181364*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", "id1CheckS2", "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ChangePivotalStructure", "[", 
      RowBox[{"#", ",", "\"\<Spherical\>\""}], "]"}], "&"}], "/@", 
    RowBox[{"TemperleyLieb", "[", 
     RowBox[{"S2", ",", "1", ",", "True"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590844915713297*^9, 3.5908449202405987`*^9}, {
   3.590844983111803*^9, 3.590844984307736*^9}, {3.5908451353159943`*^9, 
   3.590845135442808*^9}, {3.590845266665634*^9, 3.590845271567347*^9}, 
   3.591203679004962*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"e1S2", ",", "e1S2"}], "]"}], "-", "e1S2"}], "]"}]], "Input",
 CellChangeTimes->{{3.590838926986772*^9, 3.590838941045982*^9}, {
  3.591203680948876*^9, 3.591203684052445*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.5908389415373707`*^9, 3.590841455529203*^9, 3.590841502071353*^9, 
   3.59084166325091*^9, 3.590842204549181*^9, 3.590842392253449*^9, 
   3.590843187980949*^9, 3.590845206936309*^9, 3.590926684237535*^9, 
   3.590929055680437*^9, 3.590949153488256*^9, 3.5909503793287277`*^9, 
   3.59095042156345*^9, 3.590958722708955*^9, 3.5909607789301662`*^9, 
   3.591202279268159*^9, 3.591202468960115*^9, 3.591203095457904*^9, {
   3.591203269934593*^9, 3.591203293308325*^9}, 3.591203508127192*^9, 
   3.5912036927150173`*^9, 3.591997172776621*^9, 3.59199967741811*^9, 
   3.592037422738042*^9, 3.592050517513673*^9, 3.592134891404752*^9, 
   3.592162605999289*^9, 3.592166475317368*^9, 3.592221843308859*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"idCheckS2", ",", "idCheckS2"}], "]"}], "-", "idCheckS2"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.59200546148166*^9, 3.5920054773967867`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.592005477938529*^9, 3.592037422797182*^9, 
  3.592050517543338*^9, 3.592134891462874*^9, 3.59216260608108*^9, 
  3.592166475384316*^9, 3.592221843351215*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAMultiply", "[", 
    RowBox[{"e1CheckS2", ",", "e1CheckS2"}], "]"}], "-", "e1CheckS2"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.59200546148166*^9, 3.592005490903844*^9}}],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.592005477938529*^9, 3.592005491229116*^9}, 
   3.5920374228429813`*^9, 3.5920505175717087`*^9, 3.592134891512024*^9, 
   3.592162606148562*^9, 3.59216647545138*^9, 3.5922218434022007`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IsZeroQ", "[", 
  RowBox[{
   RowBox[{"GPAMultiply", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"idCheckS2", "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]}]], "e1CheckS2"}]}], ")"}], ",", 
     RowBox[{"(", 
      RowBox[{"idCheckS2", "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]}]], "e1CheckS2"}]}], ")"}]}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{"idCheckS2", "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]}]], "e1CheckS2"}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5909587079800386`*^9, 3.590958710748089*^9}, {
  3.5912036933615437`*^9, 3.5912037002783947`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.590958711481245*^9, 3.590958722776136*^9}, 
   3.590960778992221*^9, 3.591202279337501*^9, 3.591202469017268*^9, 
   3.591203095493045*^9, {3.591203269991212*^9, 3.591203293361815*^9}, 
   3.5912035081765203`*^9, 3.591203700712591*^9, 3.5919971728605213`*^9, 
   3.591999677480356*^9, 3.592005492949106*^9, 3.592037422906701*^9, 
   3.592050517629903*^9, 3.5921348915744963`*^9, 3.5921626062313643`*^9, 
   3.592166475534677*^9, 3.59222184349609*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"GPACoefficients", "[", 
        RowBox[{"GPAMultiply", "[", 
         RowBox[{
          RowBox[{"ChangePivotalStructure", "[", " ", 
           RowBox[{"#", ",", "\"\<Spherical\>\""}], "]"}], ",", 
          RowBox[{"ChangePivotalStructure", "[", " ", 
           RowBox[{"#", ",", "\"\<Spherical\>\""}], "]"}]}], "]"}], "]"}], "//",
        "Simplify"}], "//", "RootReduce"}], ")"}], "&"}], "/@", "BList"}], "//",
   "Union"}]], "Input",
 CellChangeTimes->{{3.590957774848607*^9, 3.590957793105134*^9}, {
  3.5909585464456997`*^9, 3.590958554788659*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", 
    RowBox[{"2", "-", 
     SqrtBox["2"]}], ",", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
    RowBox[{"1", "-", 
     SqrtBox["2"]}], ",", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]}], ",", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
    RowBox[{"1", "-", 
     SqrtBox["2"]}], ",", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
    RowBox[{"2", "-", 
     SqrtBox["2"]}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
    "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
    RowBox[{"2", "-", 
     SqrtBox["2"]}], ",", 
    RowBox[{"1", "-", 
     SqrtBox["2"]}], ",", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
    RowBox[{"1", "-", 
     SqrtBox["2"]}], ",", 
    RowBox[{"2", "-", 
     SqrtBox["2"]}], ",", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]}], ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.590957784719721*^9, 3.590957793659609*^9}, 
   3.590958555851088*^9, 3.590958723159523*^9, 3.59096077969833*^9, 
   3.591202280110841*^9, 3.591202469763492*^9, 3.5912030959002523`*^9, {
   3.5912032703597918`*^9, 3.591203293852004*^9}, 3.59120350855552*^9, 
   3.5912037041928988`*^9, 3.591997173572815*^9, 3.5919996781941433`*^9, 
   3.5920374236049232`*^9, 3.592050518362372*^9, 3.5921348922838078`*^9, 
   3.592162606991403*^9, 3.592166476284721*^9, 3.5922218441857653`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GPACoefficients", "[", 
   RowBox[{"(", 
    RowBox[{"idS2", "-", "e1S2"}], ")"}], "]"}], "//", 
  "RootReduce"}]], "Input",
 CellChangeTimes->{{3.590957736187302*^9, 3.5909577539735394`*^9}, {
  3.590957800183214*^9, 3.590957826030367*^9}, {3.5912037058132*^9, 
  3.591203706995575*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", 
   RowBox[{"2", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"1", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"1", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"2", "-", 
    SqrtBox["2"]}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"2", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"1", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"1", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"2", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", "1", ",", "1", ",", "1", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.590957803913459*^9, 3.590957826582148*^9}, 
   3.5909585574376698`*^9, 3.59095872321176*^9, 3.590960779725834*^9, 
   3.591202280140553*^9, 3.591202469782661*^9, 3.591203095999476*^9, {
   3.591203270393014*^9, 3.5912032939478827`*^9}, 3.591203508594503*^9, 
   3.5912037074199553`*^9, 3.591997173618491*^9, 3.5919996782303247`*^9, 
   3.592037423755782*^9, 3.592050518390724*^9, 3.592134892404022*^9, 
   3.592162607219928*^9, 3.592166476470283*^9, 3.592221844304998*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"GPACoefficients", "[", 
        RowBox[{"GPAMultiply", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"GPAFourierTransform", "[", 
            RowBox[{"ChangePivotalStructure", "[", " ", 
             RowBox[{"#", ",", "\"\<Spherical\>\""}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"GPAFourierTransform", "[", " ", 
            RowBox[{"ChangePivotalStructure", "[", " ", 
             RowBox[{"#", ",", "\"\<Spherical\>\""}], "]"}], "]"}]}]}], "]"}],
         "]"}], "//", "Simplify"}], "//", "RootReduce"}], ")"}], "&"}], "/@", 
   
   RowBox[{"{", 
    RowBox[{"B1", ",", "B4"}], "}"}]}], "//", "Union"}]], "Input",
 CellChangeTimes->{{3.59095722677676*^9, 3.590957229908793*^9}, {
  3.590957424780417*^9, 3.5909575332995167`*^9}, {3.590957637223569*^9, 
  3.590957731100135*^9}, {3.590958083925935*^9, 3.59095809727*^9}, {
  3.590958429579198*^9, 3.590958461353847*^9}, {3.5909585916130543`*^9, 
  3.590958606242906*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]}], ",", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
    RowBox[{"2", "-", 
     SqrtBox["2"]}], ",", 
    RowBox[{"1", "-", 
     SqrtBox["2"]}], ",", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
    RowBox[{"1", "-", 
     SqrtBox["2"]}], ",", 
    RowBox[{"2", "-", 
     SqrtBox["2"]}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
    "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1",
     ",", "1", ",", 
    RowBox[{"2", "-", 
     SqrtBox["2"]}], ",", 
    RowBox[{"1", "-", 
     SqrtBox["2"]}], ",", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
    RowBox[{"1", "-", 
     SqrtBox["2"]}], ",", 
    RowBox[{"2", "-", 
     SqrtBox["2"]}], ",", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]}], ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.590957716634572*^9, 3.590957732690431*^9}, 
   3.5909578390938463`*^9, {3.590958086695022*^9, 3.590958114301527*^9}, {
   3.59095838919127*^9, 3.590958396137142*^9}, 3.590958462567363*^9, 
   3.59095860715201*^9, 3.590958723718067*^9, 3.5909607802336397`*^9, 
   3.591202280725898*^9, 3.5912024703081617`*^9, 3.591203096529348*^9, {
   3.5912032708795013`*^9, 3.591203294484065*^9}, 3.591203509102166*^9, 
   3.5912037142022657`*^9, 3.591997174256063*^9, 3.5919996787192698`*^9, 
   3.59203742425357*^9, 3.592050518881236*^9, 3.592134892908265*^9, 
   3.59216260774457*^9, 3.592166477000845*^9, 3.592221844796286*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"GPACoefficients", "[", 
   RowBox[{"(", 
    RowBox[{"idCheckS2", "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]}]], "e1CheckS2"}]}], ")"}], "]"}], "//", 
  "RootReduce"}]], "Input",
 CellChangeTimes->{{3.590957736187302*^9, 3.5909577539735394`*^9}, {
   3.590957800183214*^9, 3.590957826030367*^9}, 3.590958526479239*^9, {
   3.591203709765654*^9, 3.591203711843379*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"2", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"1", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"1", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"2", "-", 
    SqrtBox["2"]}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
   "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", 
   ",", "1", ",", 
   RowBox[{"2", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"1", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"1", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"2", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", "1", ",", "1", ",", "1", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.590957803913459*^9, 3.590957826582148*^9}, 
   3.5909585269063377`*^9, 3.590958723921628*^9, 3.590960780350152*^9, 
   3.591202280802968*^9, 3.591202470455291*^9, 3.5912030966727324`*^9, {
   3.591203271049432*^9, 3.591203294623506*^9}, 3.5912035092736483`*^9, 
   3.5912037145318832`*^9, 3.591997174331902*^9, 3.591999678867402*^9, 
   3.592037424328467*^9, 3.59205051900739*^9, 3.592134892983075*^9, 
   3.592162607825313*^9, 3.592166477078999*^9, 3.5922218448687887`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{"GPAMultiply", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"GPAFourierTransform", "[", 
        RowBox[{"ChangePivotalStructure", "[", " ", 
         RowBox[{"B2", ",", "\"\<Spherical\>\""}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"GPAFourierTransform", "[", " ", 
        RowBox[{"ChangePivotalStructure", "[", " ", 
         RowBox[{"B2", ",", "\"\<Spherical\>\""}], "]"}], "]"}]}]}], "]"}], 
    "]"}], "//", "Simplify"}], "//", "RootReduce"}]], "Input",
 CellChangeTimes->{{3.59095722677676*^9, 3.590957229908793*^9}, {
  3.590957424780417*^9, 3.5909575332995167`*^9}, {3.590957637223569*^9, 
  3.590957731100135*^9}, {3.590958083925935*^9, 3.59095809727*^9}, {
  3.590958429579198*^9, 3.590958461353847*^9}, {3.5909585731013412`*^9, 
  3.5909585749881983`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"2", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"1", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"1", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"2", "-", 
    SqrtBox["2"]}], ",", "1", ",", "1", ",", 
   FractionBox[
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"256", "+", 
        RowBox[{"544", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], 
    RowBox[{"c", "[", "4", "]"}]], ",", 
   RowBox[{
    RowBox[{"c", "[", "4", "]"}], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"16", "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}]}], ",", "1", 
   ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
   RowBox[{
    RowBox[{"c", "[", "4", "]"}], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"16", "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}]}], ",", 
   FractionBox[
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"256", "+", 
        RowBox[{"544", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], 
    RowBox[{"c", "[", "4", "]"}]], ",", "1", ",", "1", ",", 
   RowBox[{"2", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"1", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"1", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"2", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", "1", ",", "1", ",", "1", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.590957716634572*^9, 3.590957732690431*^9}, 
   3.5909578390938463`*^9, {3.590958086695022*^9, 3.590958114301527*^9}, {
   3.59095838919127*^9, 3.590958396137142*^9}, 3.590958462567363*^9, 
   3.5909585756343403`*^9, 3.590958724176326*^9, 3.590960780587124*^9, 
   3.5912022810744343`*^9, 3.591202470706605*^9, 3.591203096926371*^9, {
   3.591203271297917*^9, 3.591203294872272*^9}, 3.591203509528775*^9, 
   3.591203717564272*^9, 3.591997174569521*^9, 3.591999679107399*^9, 
   3.592037424569399*^9, 3.592050519241518*^9, 3.592134893219426*^9, 
   3.5921626080836554`*^9, 3.592166477334476*^9, 3.592221845101432*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{"GPAMultiply", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"GPAFourierTransform", "[", 
        RowBox[{"ChangePivotalStructure", "[", " ", 
         RowBox[{"B3", ",", "\"\<Spherical\>\""}], "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"GPAFourierTransform", "[", " ", 
        RowBox[{"ChangePivotalStructure", "[", " ", 
         RowBox[{"B3", ",", "\"\<Spherical\>\""}], "]"}], "]"}]}]}], "]"}], 
    "]"}], "//", "Simplify"}], "//", "RootReduce"}]], "Input",
 CellChangeTimes->{{3.59095722677676*^9, 3.590957229908793*^9}, {
  3.590957424780417*^9, 3.5909575332995167`*^9}, {3.590957637223569*^9, 
  3.590957731100135*^9}, {3.590958083925935*^9, 3.59095809727*^9}, {
  3.590958429579198*^9, 3.590958461353847*^9}, {3.590958584948103*^9, 
  3.590958586995817*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"2", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"1", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"1", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"2", "-", 
    SqrtBox["2"]}], ",", "1", ",", "1", ",", 
   FractionBox[
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"256", "+", 
        RowBox[{"544", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
    RowBox[{"c", "[", "4", "]"}]], ",", 
   RowBox[{
    RowBox[{"c", "[", "4", "]"}], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"16", "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}]}], ",", "1", 
   ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
   RowBox[{
    RowBox[{"c", "[", "4", "]"}], " ", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"16", "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}]}], ",", 
   FractionBox[
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"256", "+", 
        RowBox[{"544", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}], 
    RowBox[{"c", "[", "4", "]"}]], ",", "1", ",", "1", ",", 
   RowBox[{"2", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"1", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"1", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"2", "-", 
    SqrtBox["2"]}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", "1", ",", "1", ",", "1", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.590957716634572*^9, 3.590957732690431*^9}, 
   3.5909578390938463`*^9, {3.590958086695022*^9, 3.590958114301527*^9}, {
   3.59095838919127*^9, 3.590958396137142*^9}, 3.590958462567363*^9, 
   3.5909585876401587`*^9, 3.5909587244525337`*^9, 3.590960780852552*^9, 
   3.5912022813224688`*^9, 3.591202470952793*^9, 3.5912030971740627`*^9, {
   3.591203271546926*^9, 3.591203295116599*^9}, 3.591203509778401*^9, 
   3.5912037189897614`*^9, 3.591997174808235*^9, 3.591999679345682*^9, 
   3.592037424802671*^9, 3.59205051947678*^9, 3.592134893454651*^9, 
   3.592162608474183*^9, 3.592166477756132*^9, 3.592221845334499*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Can", " ", "eliminate", " ", "B2", " ", "and", " ", "B3", " ", "since", 
   " ", "their", " ", "checks", " ", 
   RowBox[{"don", "'"}], "t", " ", "square", " ", "to", " ", "the", " ", 
   RowBox[{"JW2Check", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.590957398923882*^9, 3.5909574057223454`*^9}, {
  3.590958620067038*^9, 3.5909586326900187`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BList", "=", 
   RowBox[{"{", 
    RowBox[{"B1", ",", "B4"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.590958636222197*^9, 3.590958644973909*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking the braid relation up to lower order terms", "Subsection",
 CellChangeTimes->{{3.5770181270100107`*^9, 3.57701813066352*^9}, {
  3.590793430597019*^9, 3.5907934395556*^9}, {3.590793606975326*^9, 
  3.5907936098631144`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"SphericalBMinus", ",", "SphericalBPlus"}], "}"}], "=", 
   RowBox[{"SphericalBList", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"ChangePivotalStructure", "[", 
       RowBox[{"#", ",", "\"\<Spherical\>\""}], "]"}], "&"}], "/@", 
     "BList"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.577018045586178*^9, 3.577018071214974*^9}, {
  3.590793391929582*^9, 3.590793394735612*^9}, {3.590839925500887*^9, 
  3.590839935116045*^9}, {3.590958767869597*^9, 3.5909587681427517`*^9}, {
  3.59222178444783*^9, 3.5922218018712397`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"leftB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPAMultiply", "[", 
         RowBox[{
          RowBox[{"AddStrandOnRight", "[", 
           RowBox[{
            RowBox[{"GPAFourierTransformTwice", "[", "#", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"AddStrandOnLeft", "[", 
           RowBox[{
            RowBox[{"GPAFourierTransform", "[", "#", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
          RowBox[{"AddStrandOnRight", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "]"}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], 
          RowBox[{"-", "2"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AddStrandOnLeft", "[", 
            RowBox[{
             RowBox[{"RotateOneClick", "[", "#", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "+", 
           RowBox[{"TurnDownTopRightCorner", "[", 
            RowBox[{"AddStrandOnRight", "[", 
             RowBox[{
              RowBox[{"TurnUpBottomRightCorner", "[", 
               RowBox[{"GPAFourierTransformTwice", "[", "#", "]"}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "]"}], "+", 
           RowBox[{"TurnUpBottomRightCorner", "[", 
            RowBox[{"AddStrandOnRight", "[", 
             RowBox[{
              RowBox[{"TurnDownTopRightCorner", "[", "#", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "]"}]}], ")"}]}]}], "//",
        "RootReduce"}], ")"}], "&"}], "/@", "SphericalBList"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.590794742439102*^9, 3.5907947924886837`*^9}, {
   3.590794826835319*^9, 3.590794838735629*^9}, {3.590794940965415*^9, 
   3.590795083823636*^9}, {3.590795342297243*^9, 3.5907953476391783`*^9}, 
   3.590795442614093*^9, {3.590840052033442*^9, 3.590840114844346*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rightB", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"GPAMultiply", "[", 
           RowBox[{
            RowBox[{"AddStrandOnLeft", "[", 
             RowBox[{
              RowBox[{"GPAFourierTransform", "[", "#", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
            RowBox[{"AddStrandOnRight", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{"AddStrandOnLeft", "[", 
             RowBox[{
              RowBox[{"RotateOneClick", "[", "#", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], 
            RowBox[{"-", "2"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AddStrandOnRight", "[", 
              RowBox[{"#", ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "+", 
             RowBox[{"TurnUpBottomLeftCorner", "[", 
              RowBox[{"AddStrandOnLeft", "[", 
               RowBox[{
                RowBox[{"TurnDownTopLeftCorner", "[", 
                 RowBox[{"RotateOneClick", "[", "#", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "]"}], "+", 
             RowBox[{"TurnDownTopLeftCorner", "[", 
              RowBox[{"AddStrandOnLeft", "[", 
               RowBox[{
                RowBox[{"TurnUpBottomLeftCorner", "[", 
                 RowBox[{"GPAFourierTransform", "[", "#", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "]"}]}], ")"}]}]}], 
         ")"}]}], "//", "RootReduce"}], ")"}], "&"}], "/@", 
    "SphericalBList"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.59079508544125*^9, 3.590795234122744*^9}, {
  3.590795323994398*^9, 3.590795340005485*^9}, {3.590795431199863*^9, 
  3.590795443822689*^9}, {3.590840059708603*^9, 3.590840060444854*^9}, {
  3.5908401309280024`*^9, 3.590840196186194*^9}, {3.590951033652049*^9, 
  3.590951034256239*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{
          RowBox[{
          "leftB", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "-", 
          RowBox[{
          "rightB", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
         "]"}], "//", "Simplify"}], "//", "RootReduce"}], "//", "Union"}], 
     ")"}], "===", 
    RowBox[{"{", "0", "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590795366982789*^9, 3.590795402314683*^9}, {
  3.590840254734067*^9, 3.590840334506589*^9}, {3.590840397763112*^9, 
  3.590840411481089*^9}, {3.59095094981639*^9, 3.590950949985984*^9}, {
  3.590951039030116*^9, 3.590951039685648*^9}, {3.590958733148707*^9, 
  3.5909587332681417`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"False", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.5907953640000257`*^9, 3.590795402638095*^9}, 
   3.5907954463512373`*^9, {3.590840314319476*^9, 3.5908403388911753`*^9}, {
   3.590840403000382*^9, 3.590840415640461*^9}, 3.59084165895228*^9, 
   3.590842200643477*^9, 3.5908423880658712`*^9, 3.590845202698443*^9, 
   3.590926680039336*^9, 3.5909290514808826`*^9, 3.59095037517214*^9, 
   3.5909509726351223`*^9, 3.5909510455212097`*^9, 3.5909521382218924`*^9, 
   3.590952211509141*^9, 3.59095866299205*^9, 3.590958734381921*^9, 
   3.590960794275796*^9, 3.591202292840745*^9, 3.591202480998856*^9, 
   3.591203739419829*^9, 3.591997185942337*^9, 3.591999690354968*^9, 
   3.592037435807538*^9, 3.5920505304353647`*^9, 3.592134904743091*^9, 
   3.592162620306386*^9, 3.592166487857864*^9, 3.5922218577676764`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{
          RowBox[{
          "leftB", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
          "+", 
          RowBox[{
          "rightB", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
         "]"}], "//", "Simplify"}], "//", "RootReduce"}], "//", "Union"}], 
     ")"}], "===", 
    RowBox[{"{", "0", "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.590795366982789*^9, 3.590795402314683*^9}, {
  3.590840254734067*^9, 3.590840334506589*^9}, {3.590840397763112*^9, 
  3.590840411481089*^9}, {3.59095094981639*^9, 3.590950949985984*^9}, {
  3.5909510228826323`*^9, 3.590951045015699*^9}, {3.590958731397593*^9, 
  3.5909587315519953`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "False"}], "}"}]], "Output",
 CellChangeTimes->{{3.5907953640000257`*^9, 3.590795402638095*^9}, 
   3.5907954463512373`*^9, {3.590840314319476*^9, 3.5908403388911753`*^9}, {
   3.590840403000382*^9, 3.590840415640461*^9}, 3.59084165895228*^9, 
   3.590842200643477*^9, 3.5908423880658712`*^9, 3.590845202698443*^9, 
   3.590926680039336*^9, 3.5909290514808826`*^9, 3.59095037517214*^9, 
   3.5909509726351223`*^9, {3.5909510270691853`*^9, 3.5909510473157*^9}, 
   3.5909521395993032`*^9, 3.590952213170022*^9, 3.590958665562594*^9, 
   3.590958735265731*^9, 3.5909607953210793`*^9, 3.591202293704665*^9, 
   3.591202481854995*^9, 3.5912037402563467`*^9, 3.591997186752881*^9, 
   3.591999691159524*^9, 3.5920374365914297`*^9, 3.592050531306278*^9, 
   3.592134905665531*^9, 3.592162621268861*^9, 3.59216648888325*^9, 
   3.59222185869098*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking the braid relation", "Subsection",
 CellChangeTimes->{{3.590793603343657*^9, 3.5907936137191353`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SPlus", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FractionBox["\[ImaginaryI]", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "^", "2"}], "+", 
            "1"}], "]"}]], ")"}], "idS2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"Sqrt", "[", "2", "]"}]}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "^", "2"}], "+", 
            "1"}], "]"}]], ")"}], 
        RowBox[{"(", 
         RowBox[{"e1S2", "+", "SphericalBPlus"}], ")"}]}]}], ")"}], "//", 
     "RootReduce"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SMinus", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{"-", "\[ImaginaryI]"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "^", "2"}], "+", 
            "1"}], "]"}]], ")"}], "idS2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"Sqrt", "[", "2", "]"}]}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "^", "2"}], "+", 
            "1"}], "]"}]], ")"}], 
        RowBox[{"(", 
         RowBox[{"e1S2", "+", "SphericalBMinus"}], ")"}]}]}], ")"}], "//", 
     "RootReduce"}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.590794209419827*^9, 3.59079426929743*^9}, 
   3.590794337276148*^9, {3.5907944118678713`*^9, 3.590794420478875*^9}, {
   3.59084115503834*^9, 3.590841175601413*^9}, {3.590841263621026*^9, 
   3.590841345073989*^9}, {3.5909587817324743`*^9, 3.5909588047099237`*^9}, {
   3.5909612670840473`*^9, 3.590961270938822*^9}, {3.59120373975167*^9, 
   3.591203744582485*^9}, {3.592166469883626*^9, 3.592166470301332*^9}, {
   3.592221768344438*^9, 3.592221809103446*^9}}],

Cell[CellGroupData[{

Cell["complex conjugation", "Subsubsection",
 CellChangeTimes->{{3.592048312590173*^9, 3.5920483154464207`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "BPlus", " ", "is", " ", "the", " ", "complex", " ", "conjugate", " ", 
    "of", " ", "BMinus", " ", "entry"}], "-", 
   RowBox[{"wise", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.592047441396166*^9, 3.592047460112074*^9}, {
  3.592221878358699*^9, 3.5922218825228167`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"SphericalBMinus", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"SphericalBPlus", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{"x", "\[Rule]", 
            RowBox[{"Conjugate", "[", "y", "]"}]}], ")"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"c", "[", "4", "]"}], "]"}], "\[Rule]", 
         RowBox[{"c", "[", "4", "]"}]}], "}"}]}], ")"}]}], ")"}], "//", 
   "GPACoefficients"}], "//", "Union"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"SphericalBPlus", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"SphericalBMinus", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x_", "\[Rule]", "y_"}], ")"}], "\[RuleDelayed]", 
          RowBox[{"(", 
           RowBox[{"x", "\[Rule]", 
            RowBox[{"Conjugate", "[", "y", "]"}]}], ")"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"c", "[", "4", "]"}], "]"}], "\[Rule]", 
         RowBox[{"c", "[", "4", "]"}]}], "}"}]}], ")"}]}], ")"}], "//", 
   "GPACoefficients"}], "//", "Union"}]}], "Input",
 CellChangeTimes->{{3.592047294478939*^9, 3.592047433026329*^9}, {
  3.5920474711391697`*^9, 3.592047472161236*^9}, {3.592048320066495*^9, 
  3.592048323907434*^9}, {3.592221871282647*^9, 3.5922218767145977`*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.5920474335408983`*^9, 3.592047472478263*^9, 
  3.592048324232397*^9, 3.5920505320177603`*^9, 3.5921349064142513`*^9, 
  3.592162622121888*^9, 3.592166489746879*^9, 3.592221884060161*^9}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.5920474335408983`*^9, 3.592047472478263*^9, 
  3.592048324232397*^9, 3.5920505320177603`*^9, 3.5921349064142513`*^9, 
  3.592162622121888*^9, 3.592166489746879*^9, 3.592221884062211*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["capping", "Subsubsection",
 CellChangeTimes->{{3.592048242776464*^9, 3.592048243608335*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PartialTrace", "[", "SPlus", "]"}], "-", 
           RowBox[{"\[Alpha]", " ", "id1S2"}]}], ")"}], "]"}], "//", 
        "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], "]"}], "//",
    "Union"}], "//", "ToRadicals"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "ExpToTrig"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PartialTrace", "[", "SMinus", "]"}], "-", 
           RowBox[{"\[Alpha]", " ", "id1S2"}]}], ")"}], "]"}], "//", 
        "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], "]"}], "//",
    "Union"}], "//", "ToRadicals"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "ExpToTrig"}]}], "Input",
 CellChangeTimes->{{3.590844849197886*^9, 3.590844924018236*^9}, {
  3.590844996215227*^9, 3.590845007319034*^9}, {3.590845100488237*^9, 
  3.590845109428955*^9}, {3.590845215699651*^9, 3.590845240756051*^9}, {
  3.590927509721736*^9, 3.5909275128460007`*^9}, {3.590927830417886*^9, 
  3.590927830910082*^9}, {3.590928191038726*^9, 3.590928192820477*^9}, {
  3.590928322545775*^9, 3.5909283229283247`*^9}, {3.590958811476461*^9, 
  3.590958837394307*^9}, {3.591203747805139*^9, 3.591203748691825*^9}, {
  3.591997217666953*^9, 3.591997220490367*^9}, {3.591999986461153*^9, 
  3.59199999680355*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"3", "/", "8"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845007816228*^9}, {3.590845208573225*^9, 
   3.590845241352347*^9}, 3.590926685866342*^9, 3.590927513413205*^9, 
   3.590927831761848*^9, 3.590928193408618*^9, 3.590928323526126*^9, 
   3.5909290572344713`*^9, 3.5909503796783857`*^9, 3.5909504234188347`*^9, 
   3.590958837946971*^9, 3.590960796333104*^9, 3.590961275284595*^9, 
   3.59120229457134*^9, 3.591202482692432*^9, 3.591203749234223*^9, 
   3.591997187620249*^9, {3.591997326389872*^9, 3.591997326730598*^9}, 
   3.59199969204185*^9, 3.591999997332818*^9, 3.592037437463661*^9, 
   3.5920505321851673`*^9, 3.592134906607295*^9, 3.592162622307333*^9, 
   3.592166489925005*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Cos", "[", 
       FractionBox["\[Pi]", "8"], "]"}]}], "+", 
     RowBox[{"Sin", "[", 
      FractionBox["\[Pi]", "8"], "]"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845007816228*^9}, {3.590845208573225*^9, 
   3.590845241352347*^9}, 3.590926685866342*^9, 3.590927513413205*^9, 
   3.590927831761848*^9, 3.590928193408618*^9, 3.590928323526126*^9, 
   3.5909290572344713`*^9, 3.5909503796783857`*^9, 3.5909504234188347`*^9, 
   3.590958837946971*^9, 3.590960796333104*^9, 3.590961275284595*^9, 
   3.59120229457134*^9, 3.591202482692432*^9, 3.591203749234223*^9, 
   3.591997187620249*^9, {3.591997326389872*^9, 3.591997326730598*^9}, 
   3.59199969204185*^9, 3.591999997332818*^9, 3.592037437463661*^9, 
   3.5920505321851673`*^9, 3.592134906607295*^9, 3.592162622307333*^9, 
   3.5921664899261637`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"5", "/", "8"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845007816228*^9}, {3.590845208573225*^9, 
   3.590845241352347*^9}, 3.590926685866342*^9, 3.590927513413205*^9, 
   3.590927831761848*^9, 3.590928193408618*^9, 3.590928323526126*^9, 
   3.5909290572344713`*^9, 3.5909503796783857`*^9, 3.5909504234188347`*^9, 
   3.590958837946971*^9, 3.590960796333104*^9, 3.590961275284595*^9, 
   3.59120229457134*^9, 3.591202482692432*^9, 3.591203749234223*^9, 
   3.591997187620249*^9, {3.591997326389872*^9, 3.591997326730598*^9}, 
   3.59199969204185*^9, 3.591999997332818*^9, 3.592037437463661*^9, 
   3.5920505321851673`*^9, 3.592134906607295*^9, 3.592162622307333*^9, 
   3.592166490088603*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"Cos", "[", 
       FractionBox["\[Pi]", "8"], "]"}]}], "+", 
     RowBox[{"Sin", "[", 
      FractionBox["\[Pi]", "8"], "]"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845007816228*^9}, {3.590845208573225*^9, 
   3.590845241352347*^9}, 3.590926685866342*^9, 3.590927513413205*^9, 
   3.590927831761848*^9, 3.590928193408618*^9, 3.590928323526126*^9, 
   3.5909290572344713`*^9, 3.5909503796783857`*^9, 3.5909504234188347`*^9, 
   3.590958837946971*^9, 3.590960796333104*^9, 3.590961275284595*^9, 
   3.59120229457134*^9, 3.591202482692432*^9, 3.591203749234223*^9, 
   3.591997187620249*^9, {3.591997326389872*^9, 3.591997326730598*^9}, 
   3.59199969204185*^9, 3.591999997332818*^9, 3.592037437463661*^9, 
   3.5920505321851673`*^9, 3.592134906607295*^9, 3.592162622307333*^9, 
   3.59216649008951*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"3", 
      FractionBox[
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "16"]}], "]"}], "//", 
    "ExpToTrig"}], "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "3"}], 
      FractionBox[
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "16"]}], "]"}], "//", 
    "ExpToTrig"}]}]}]], "Input",
 CellChangeTimes->{{3.5919973563300056`*^9, 3.59199758571423*^9}, {
  3.591997640934045*^9, 3.591997748413159*^9}, {3.591997847937139*^9, 
  3.591997858439486*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Pi]", "8"], "]"}]}], "+", 
  RowBox[{"Sin", "[", 
   FractionBox["\[Pi]", "8"], "]"}]}]], "Output",
 CellChangeTimes->{{3.5919973736355247`*^9, 3.591997420027568*^9}, {
   3.591997451474777*^9, 3.591997586081305*^9}, {3.5919976507949553`*^9, 
   3.591997748870672*^9}, {3.5919978521546164`*^9, 3.591997859020035*^9}, 
   3.591999692366346*^9, 3.5920374377511797`*^9, 3.592050532402651*^9, 
   3.5921349068070993`*^9, 3.592162622513693*^9, 3.5921664902633963`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "\[ImaginaryI]"}], " ", 
   RowBox[{"Cos", "[", 
    FractionBox["\[Pi]", "8"], "]"}]}], "+", 
  RowBox[{"Sin", "[", 
   FractionBox["\[Pi]", "8"], "]"}]}]], "Output",
 CellChangeTimes->{{3.5919973736355247`*^9, 3.591997420027568*^9}, {
   3.591997451474777*^9, 3.591997586081305*^9}, {3.5919976507949553`*^9, 
   3.591997748870672*^9}, {3.5919978521546164`*^9, 3.591997859020035*^9}, 
   3.591999692366346*^9, 3.5920374377511797`*^9, 3.592050532402651*^9, 
   3.5921349068070993`*^9, 3.592162622513693*^9, 3.5921664902651653`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PartialTrace", "[", 
            RowBox[{"GPAFourierTransformTwice", "[", "SPlus", "]"}], "]"}], 
           "-", 
           RowBox[{"\[Alpha]", " ", "id1S2"}]}], ")"}], "]"}], "//", 
        "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], "]"}], "//",
    "Union"}], "//", "ToRadicals"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PartialTrace", "[", 
            RowBox[{"GPAFourierTransformTwice", "[", "SMinus", "]"}], "]"}], 
           "-", 
           RowBox[{"\[Alpha]", " ", "id1S2"}]}], ")"}], "]"}], "//", 
        "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], "]"}], "//",
    "Union"}], "//", "ToRadicals"}]}], "Input",
 CellChangeTimes->{{3.590844849197886*^9, 3.590844924018236*^9}, {
  3.590844996215227*^9, 3.590845038342214*^9}, {3.590845113269315*^9, 
  3.590845119056724*^9}, {3.590845279444853*^9, 3.590845280579782*^9}, {
  3.590928301141045*^9, 3.590928310922935*^9}, {3.590958844268005*^9, 
  3.590958877801742*^9}, {3.591203751533339*^9, 3.591203752979855*^9}, {
  3.591997193947671*^9, 3.591997216098855*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"3", "/", "8"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.5909283041987963`*^9, 3.590928311534317*^9}, 
   3.590929057867795*^9, 3.590950379834909*^9, 3.5909504240187187`*^9, 
   3.5909588785726137`*^9, 3.590960796760044*^9, 3.590961275905655*^9, 
   3.591202294929305*^9, 3.591202482991551*^9, 3.591203753500054*^9, 
   3.5919971879711742`*^9, 3.591997326032693*^9, 3.591999692503104*^9, 
   3.5920374378883266`*^9, 3.5920505325385323`*^9, 3.5921349069452963`*^9, 
   3.592162622660132*^9, 3.592166490412446*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"5", "/", "8"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.5909283041987963`*^9, 3.590928311534317*^9}, 
   3.590929057867795*^9, 3.590950379834909*^9, 3.5909504240187187`*^9, 
   3.5909588785726137`*^9, 3.590960796760044*^9, 3.590961275905655*^9, 
   3.591202294929305*^9, 3.591202482991551*^9, 3.591203753500054*^9, 
   3.5919971879711742`*^9, 3.591997326032693*^9, 3.591999692503104*^9, 
   3.5920374378883266`*^9, 3.5920505325385323`*^9, 3.5921349069452963`*^9, 
   3.592162622660132*^9, 3.592166490555722*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PartialTrace", "[", 
            RowBox[{"GPAFourierTransform", "[", "SPlus", "]"}], "]"}], "-", 
           RowBox[{"\[Alpha]", " ", "id1CheckS2"}]}], ")"}], "]"}], "//", 
        "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], "]"}], "//",
    "Union"}], "//", "ToRadicals"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PartialTrace", "[", 
            RowBox[{"GPAFourierTransform", "[", "SMinus", "]"}], "]"}], "-", 
           RowBox[{"\[Alpha]", " ", "id1CheckS2"}]}], ")"}], "]"}], "//", 
        "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], "]"}], "//",
    "Union"}], "//", "ToRadicals"}]}], "Input",
 CellChangeTimes->{{3.590844849197886*^9, 3.590844924018236*^9}, {
  3.590844996215227*^9, 3.590845038342214*^9}, {3.590845113269315*^9, 
  3.590845119056724*^9}, {3.590845279444853*^9, 3.590845280579782*^9}, {
  3.590960105187221*^9, 3.5909601229283447`*^9}, {3.591203754845121*^9, 
  3.591203756171735*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "8"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845038830621*^9}, 3.590845209251392*^9, {
   3.590845273761737*^9, 3.590845281250059*^9}, 3.5909266865618267`*^9, 
   3.590929058479018*^9, 3.590950380098159*^9, 3.590950424756729*^9, 
   3.590960797147298*^9, 3.590961276587577*^9, 3.591202295259858*^9, 
   3.591202483375198*^9, 3.591203756694771*^9, 3.591997188284452*^9, 
   3.591999692836781*^9, 3.592037438197073*^9, 3.5920505328579903`*^9, 
   3.592134907259025*^9, 3.592162623005878*^9, 3.592166490745467*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"7", "/", "8"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845038830621*^9}, 3.590845209251392*^9, {
   3.590845273761737*^9, 3.590845281250059*^9}, 3.5909266865618267`*^9, 
   3.590929058479018*^9, 3.590950380098159*^9, 3.590950424756729*^9, 
   3.590960797147298*^9, 3.590961276587577*^9, 3.591202295259858*^9, 
   3.591202483375198*^9, 3.591203756694771*^9, 3.591997188284452*^9, 
   3.591999692836781*^9, 3.592037438197073*^9, 3.5920505328579903`*^9, 
   3.592134907259025*^9, 3.592162623005878*^9, 3.5921664909200153`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PartialTrace", "[", 
            RowBox[{"RotateOneClick", "[", "SPlus", "]"}], "]"}], "-", 
           RowBox[{"\[Alpha]", " ", "id1CheckS2"}]}], ")"}], "]"}], "//", 
        "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], "]"}], "//",
    "Union"}], "//", "ToRadicals"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PartialTrace", "[", 
            RowBox[{"RotateOneClick", "[", "SMinus", "]"}], "]"}], "-", 
           RowBox[{"\[Alpha]", " ", "id1CheckS2"}]}], ")"}], "]"}], "//", 
        "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], "]"}], "//",
    "Union"}], "//", "ToRadicals"}]}], "Input",
 CellChangeTimes->{{3.590844849197886*^9, 3.590844924018236*^9}, {
  3.590844996215227*^9, 3.590845038342214*^9}, {3.590845113269315*^9, 
  3.590845119056724*^9}, {3.590845279444853*^9, 3.590845280579782*^9}, {
  3.590928268845531*^9, 3.5909282783666773`*^9}, {3.590960296651222*^9, 
  3.5909603083578987`*^9}, {3.591203758349351*^9, 3.591203759324048*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "/", "8"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.5909282790376*^9, 3.5909290591535587`*^9, 
  3.590950380252234*^9, 3.590950425395376*^9, 3.590960309006558*^9, 
  3.5909607975232487`*^9, 3.590961277161787*^9, 3.591202295579307*^9, 
  3.59120248371941*^9, 3.591203759809235*^9, 3.591997188586706*^9, 
  3.591999693170478*^9, 3.592037438496818*^9, 3.592050533165739*^9, 
  3.592134907664669*^9, 3.592162623452241*^9, 3.592166491077216*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"7", "/", "8"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.5909282790376*^9, 3.5909290591535587`*^9, 
  3.590950380252234*^9, 3.590950425395376*^9, 3.590960309006558*^9, 
  3.5909607975232487`*^9, 3.590961277161787*^9, 3.591202295579307*^9, 
  3.59120248371941*^9, 3.591203759809235*^9, 3.591997188586706*^9, 
  3.591999693170478*^9, 3.592037438496818*^9, 3.592050533165739*^9, 
  3.592134907664669*^9, 3.592162623452241*^9, 3.592166491235777*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["inverse", "Subsubsection",
 CellChangeTimes->{{3.592048253719984*^9, 3.592048254503971*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SInverseWithCoefficientsPlus", "=", 
   RowBox[{"(", 
    RowBox[{"(", 
     RowBox[{"SPlus", "-", 
      RowBox[{"\[Alpha]", " ", "idS2"}], "-", 
      RowBox[{"\[Beta]", " ", "e1S2"}]}], ")"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SInverseWithCoefficientsMinus", "=", 
   RowBox[{"(", 
    RowBox[{"(", 
     RowBox[{"SMinus", "-", 
      RowBox[{"\[Alpha]", " ", "idS2"}], "-", 
      RowBox[{"\[Beta]", " ", "e1S2"}]}], ")"}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.590838904194622*^9, 3.590838921942824*^9}, {
   3.5908389521439047`*^9, 3.590838969029327*^9}, {3.590839013406685*^9, 
   3.5908390437958097`*^9}, {3.590841361784251*^9, 3.590841365837905*^9}, {
   3.590841585237034*^9, 3.590841637196721*^9}, {3.590842494633438*^9, 
   3.590842503005237*^9}, {3.590842570848013*^9, 3.590842577040152*^9}, {
   3.5908426269127283`*^9, 3.590842637592635*^9}, 3.5908426839973793`*^9, {
   3.590842783211939*^9, 3.590842786266004*^9}, {3.590960315217433*^9, 
   3.590960333294986*^9}, {3.59120376229222*^9, 3.591203765683707*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", "SInverseRulesPlus", "}"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"GPACoefficients", "[", 
           RowBox[{
            RowBox[{"GPAMultiply", "[", 
             RowBox[{"SPlus", ",", "SInverseWithCoefficientsPlus"}], "]"}], 
            "-", "idS2"}], "]"}], "//", "Simplify"}], "//", "Union"}], ")"}], 
       "\[Equal]", "0"}], "]"}], "//", "RootReduce"}], "//", "Union"}], "//", 
   "ToRadicals"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", "SInverseRulesMinus", "}"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"GPACoefficients", "[", 
           RowBox[{
            RowBox[{"GPAMultiply", "[", 
             RowBox[{"SMinus", ",", "SInverseWithCoefficientsMinus"}], "]"}], 
            "-", "idS2"}], "]"}], "//", "Simplify"}], "//", "Union"}], ")"}], 
       "\[Equal]", "0"}], "]"}], "//", "RootReduce"}], "//", "Union"}], "//", 
   "ToRadicals"}]}]}], "Input",
 CellChangeTimes->{{3.590841689918489*^9, 3.590841700862105*^9}, {
  3.590841817029785*^9, 3.5908418250834084`*^9}, {3.590841870826105*^9, 
  3.590841900161497*^9}, {3.590842084664672*^9, 3.590842088049465*^9}, {
  3.5908424641742897`*^9, 3.5908424684522953`*^9}, {3.590842692114069*^9, 
  3.5908426959136667`*^9}, {3.590960338581382*^9, 3.590960379791295*^9}, {
  3.5912037682129602`*^9, 3.591203768971613*^9}, {3.591204554886416*^9, 
  3.5912045614802856`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.590842205349016*^9, 3.5908423938271503`*^9, {3.5908424723287697`*^9, 
   3.590842507126321*^9}, 3.5908426964067183`*^9, 3.590842795350919*^9, 
   3.590926687108967*^9, 3.5909290596958733`*^9, 3.5909503804700527`*^9, 
   3.59095042612294*^9, {3.590960376141755*^9, 3.590960380281294*^9}, 
   3.590960798049089*^9, 3.590961278420443*^9, 3.590961614472268*^9, 
   3.591202296017777*^9, 3.591202484081854*^9, 3.591203769577756*^9, 
   3.591204562458086*^9, 3.591997188967147*^9, 3.591999693635228*^9, 
   3.592001944826256*^9, 3.5920374389420156`*^9, 3.592050533529181*^9, 
   3.5921349080466633`*^9, 3.592162623873461*^9, 3.592166491596191*^9, 
   3.592221888018713*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Beta]", "\[Rule]", "0"}], ",", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.590841701483189*^9, {3.590841821521205*^9, 3.590841825629683*^9}, {
   3.590841872806446*^9, 3.590841903767458*^9}, 3.5908421098615923`*^9, 
   3.590842205402039*^9, 3.590842394054552*^9, {3.590842472289233*^9, 
   3.590842507096998*^9}, 3.590842696360641*^9, 3.590842795569482*^9, 
   3.590926687341133*^9, 3.5909290599417477`*^9, 3.590950380509755*^9, 
   3.590950426334199*^9, {3.590960376245308*^9, 3.590960380379244*^9}, 
   3.590960798171163*^9, 3.590961278597927*^9, 3.5909616145875673`*^9, 
   3.591202296128907*^9, 3.591202484183097*^9, 3.59120376968182*^9, 
   3.5912045625577917`*^9, 3.591997189072668*^9, 3.591999693737657*^9, 
   3.592001944923038*^9, 3.592037439044414*^9, 3.592050533631302*^9, 
   3.5921349081537523`*^9, 3.592162623982935*^9, 3.592166491704062*^9, 
   3.592221888122773*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.590842205349016*^9, 3.5908423938271503`*^9, {3.5908424723287697`*^9, 
   3.590842507126321*^9}, 3.5908426964067183`*^9, 3.590842795350919*^9, 
   3.590926687108967*^9, 3.5909290596958733`*^9, 3.5909503804700527`*^9, 
   3.59095042612294*^9, {3.590960376141755*^9, 3.590960380281294*^9}, 
   3.590960798049089*^9, 3.590961278420443*^9, 3.590961614472268*^9, 
   3.591202296017777*^9, 3.591202484081854*^9, 3.591203769577756*^9, 
   3.591204562458086*^9, 3.591997188967147*^9, 3.591999693635228*^9, 
   3.592001944826256*^9, 3.5920374389420156`*^9, 3.592050533529181*^9, 
   3.5921349080466633`*^9, 3.592162623873461*^9, 3.592166491596191*^9, 
   3.592221888292418*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Beta]", "\[Rule]", "0"}], ",", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.590841701483189*^9, {3.590841821521205*^9, 3.590841825629683*^9}, {
   3.590841872806446*^9, 3.590841903767458*^9}, 3.5908421098615923`*^9, 
   3.590842205402039*^9, 3.590842394054552*^9, {3.590842472289233*^9, 
   3.590842507096998*^9}, 3.590842696360641*^9, 3.590842795569482*^9, 
   3.590926687341133*^9, 3.5909290599417477`*^9, 3.590950380509755*^9, 
   3.590950426334199*^9, {3.590960376245308*^9, 3.590960380379244*^9}, 
   3.590960798171163*^9, 3.590961278597927*^9, 3.5909616145875673`*^9, 
   3.591202296128907*^9, 3.591202484183097*^9, 3.59120376968182*^9, 
   3.5912045625577917`*^9, 3.591997189072668*^9, 3.591999693737657*^9, 
   3.592001944923038*^9, 3.592037439044414*^9, 3.592050533631302*^9, 
   3.5921349081537523`*^9, 3.592162623982935*^9, 3.592166491704062*^9, 
   3.5922218883879347`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SInversePlus", "=", 
   RowBox[{"SInverseWithCoefficientsPlus", "/.", "SInverseRulesPlus"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SInverseMinus", "=", 
   RowBox[{"SInverseWithCoefficientsMinus", "/.", "SInverseRulesMinus"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.590840889996035*^9, 3.590840905172714*^9}, 
   3.590841374198258*^9, 3.5908415394581013`*^9, {3.590841932450549*^9, 
   3.590841939370399*^9}, {3.590842095136456*^9, 3.590842104825431*^9}, {
   3.5908426434089947`*^9, 3.590842677483615*^9}, {3.590960385687975*^9, 
   3.590960394324423*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["bi-invertible", "Subsubsection",
 CellChangeTimes->{{3.5920482607356777`*^9, 3.592048263015812*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{"GPACoefficients", "[", 
     RowBox[{
      RowBox[{"GPAMultiply", "[", 
       RowBox[{"SInversePlus", ",", "SPlus"}], "]"}], "-", "idS2"}], "]"}], "//",
     "Simplify"}], "//", "RootReduce"}], ")"}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{"GPACoefficients", "[", 
     RowBox[{
      RowBox[{"GPAMultiply", "[", 
       RowBox[{"SInverseMinus", ",", "SMinus"}], "]"}], "-", "idS2"}], "]"}], 
    "//", "Simplify"}], "//", "RootReduce"}], ")"}]}], "Input",
 CellChangeTimes->{{3.590839173731802*^9, 3.590839211519652*^9}, {
   3.5908409151348467`*^9, 3.59084092691842*^9}, 3.590841395845189*^9, {
   3.590841948547134*^9, 3.5908419729989634`*^9}, {3.590842412651064*^9, 
   3.590842419116744*^9}, {3.590960397840336*^9, 3.59096041808075*^9}, {
   3.591203773395782*^9, 3.591203774146863*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.590840933015077*^9, 3.59084140208438*^9, 3.5908415476619463`*^9, {
   3.590841958985958*^9, 3.590841976996458*^9}, 3.5908424232520247`*^9, 
   3.590842808821785*^9, 3.5909266914785843`*^9, 3.590929064234037*^9, 
   3.590950380845457*^9, 3.590950430760557*^9, 3.590960420329507*^9, 
   3.5909608006404676`*^9, 3.5909612815544767`*^9, 3.591202298359679*^9, 
   3.5912024864101*^9, 3.591203776326147*^9, 3.591997191011649*^9, 
   3.591999695601893*^9, 3.592037440905702*^9, 3.592050535540913*^9, 
   3.592134910102844*^9, 3.592162626060587*^9, 3.592166493722411*^9, 
   3.592221899073081*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.590840933015077*^9, 3.59084140208438*^9, 3.5908415476619463`*^9, {
   3.590841958985958*^9, 3.590841976996458*^9}, 3.5908424232520247`*^9, 
   3.590842808821785*^9, 3.5909266914785843`*^9, 3.590929064234037*^9, 
   3.590950380845457*^9, 3.590950430760557*^9, 3.590960420329507*^9, 
   3.5909608006404676`*^9, 3.5909612815544767`*^9, 3.591202298359679*^9, 
   3.5912024864101*^9, 3.591203776326147*^9, 3.591997191011649*^9, 
   3.591999695601893*^9, 3.592037440905702*^9, 3.592050535540913*^9, 
   3.592134910102844*^9, 3.592162626060587*^9, 3.592166493722411*^9, 
   3.592221900594202*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{"GPACoefficients", "[", 
     RowBox[{
      RowBox[{"GPAMultiply", "[", 
       RowBox[{
        RowBox[{"RotateOneClick", "[", "SInversePlus", "]"}], ",", 
        RowBox[{"GPAFourierTransform", "[", "SPlus", "]"}]}], "]"}], "-", 
      "idCheckS2"}], "]"}], "//", "Simplify"}], "//", "RootReduce"}], 
  ")"}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{"GPACoefficients", "[", 
     RowBox[{
      RowBox[{"GPAMultiply", "[", 
       RowBox[{
        RowBox[{"RotateOneClick", "[", "SInverseMinus", "]"}], ",", 
        RowBox[{"GPAFourierTransform", "[", "SMinus", "]"}]}], "]"}], "-", 
      "idCheckS2"}], "]"}], "//", "Simplify"}], "//", "RootReduce"}], 
  ")"}]}], "Input",
 CellChangeTimes->{{3.590839173731802*^9, 3.590839211519652*^9}, {
   3.5908392522807913`*^9, 3.590839305813467*^9}, {3.590839336155982*^9, 
   3.590839357186974*^9}, {3.590840941918474*^9, 3.590840952054336*^9}, 
   3.59084139390659*^9, {3.5908419573249826`*^9, 3.590841988925873*^9}, {
   3.590842424463431*^9, 3.5908424405598087`*^9}, 3.5909604260663767`*^9, {
   3.590960517279114*^9, 3.590960549420792*^9}, {3.591203775954842*^9, 
   3.591203777802588*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.5908393181393423`*^9, 3.5908393580598793`*^9, 3.5908409547062407`*^9, 
   3.5908414045105257`*^9, 3.590841549954761*^9, 3.590841995988216*^9, 
   3.590842447672586*^9, 3.5908428202913*^9, 3.590926701898774*^9, 
   3.590929075035433*^9, 3.590950381160199*^9, 3.590950441628903*^9, 
   3.5909605532111263`*^9, 3.59096080656069*^9, 3.590961287622656*^9, 
   3.59120230371218*^9, 3.591202491984318*^9, 3.591203782460758*^9, 
   3.591997198167893*^9, 3.5919997028139544`*^9, 3.592037448094605*^9, 
   3.5920505428093443`*^9, 3.592134917186308*^9, 3.5921626338436937`*^9, 
   3.592166501413928*^9, 3.592221906267568*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.5908393181393423`*^9, 3.5908393580598793`*^9, 3.5908409547062407`*^9, 
   3.5908414045105257`*^9, 3.590841549954761*^9, 3.590841995988216*^9, 
   3.590842447672586*^9, 3.5908428202913*^9, 3.590926701898774*^9, 
   3.590929075035433*^9, 3.590950381160199*^9, 3.590950441628903*^9, 
   3.5909605532111263`*^9, 3.59096080656069*^9, 3.590961287622656*^9, 
   3.59120230371218*^9, 3.591202491984318*^9, 3.591203782460758*^9, 
   3.591997198167893*^9, 3.5919997028139544`*^9, 3.592037448094605*^9, 
   3.5920505428093443`*^9, 3.592134917186308*^9, 3.5921626338436937`*^9, 
   3.592166501413928*^9, 3.5922219116359787`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{"GPACoefficients", "[", 
     RowBox[{
      RowBox[{"GPAMultiply", "[", 
       RowBox[{
        RowBox[{"RotateOneClick", "[", "SPlus", "]"}], ",", 
        RowBox[{"GPAFourierTransform", "[", "SInversePlus", "]"}]}], "]"}], 
      "-", "idCheckS2"}], "]"}], "//", "Simplify"}], "//", "RootReduce"}], 
  ")"}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{"GPACoefficients", "[", 
     RowBox[{
      RowBox[{"GPAMultiply", "[", 
       RowBox[{
        RowBox[{"RotateOneClick", "[", "SMinus", "]"}], ",", 
        RowBox[{"GPAFourierTransform", "[", "SInverseMinus", "]"}]}], "]"}], 
      "-", "idCheckS2"}], "]"}], "//", "Simplify"}], "//", "RootReduce"}], 
  ")"}]}], "Input",
 CellChangeTimes->{{3.590839173731802*^9, 3.590839211519652*^9}, {
   3.5908392522807913`*^9, 3.590839305813467*^9}, {3.590839336155982*^9, 
   3.590839357186974*^9}, {3.590840941918474*^9, 3.5908409629026623`*^9}, 
   3.5908414005329237`*^9, {3.590841993731999*^9, 3.5908420086382103`*^9}, {
   3.590842819813139*^9, 3.590842826909473*^9}, 3.590960432209651*^9, {
   3.590960474728394*^9, 3.5909605380378027`*^9}, {3.591203780299754*^9, 
   3.5912037815956907`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.5908393181393423`*^9, 3.5908393580598793`*^9, {3.5908409547062407`*^9, 
   3.59084096561582*^9}, 3.590841406907888*^9, 3.590841552271411*^9, {
   3.590842003229754*^9, 3.590842015416071*^9}, 3.590842833886487*^9, 
   3.590926715029952*^9, 3.590929088389909*^9, 3.590950381353138*^9, 
   3.590950455136694*^9, 3.590960559896677*^9, 3.590960813936935*^9, 
   3.590961295212112*^9, 3.59120231052862*^9, 3.591202498949417*^9, 
   3.591203789238028*^9, 3.591997208987783*^9, 3.5919997133138103`*^9, 
   3.592037458629919*^9, 3.5920505536998987`*^9, 3.592134927610424*^9, 
   3.592162645363186*^9, 3.592166512982813*^9, 3.592221916732718*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.5908393181393423`*^9, 3.5908393580598793`*^9, {3.5908409547062407`*^9, 
   3.59084096561582*^9}, 3.590841406907888*^9, 3.590841552271411*^9, {
   3.590842003229754*^9, 3.590842015416071*^9}, 3.590842833886487*^9, 
   3.590926715029952*^9, 3.590929088389909*^9, 3.590950381353138*^9, 
   3.590950455136694*^9, 3.590960559896677*^9, 3.590960813936935*^9, 
   3.590961295212112*^9, 3.59120231052862*^9, 3.591202498949417*^9, 
   3.591203789238028*^9, 3.591997208987783*^9, 3.5919997133138103`*^9, 
   3.592037458629919*^9, 3.5920505536998987`*^9, 3.592134927610424*^9, 
   3.592162645363186*^9, 3.592166512982813*^9, 3.592221921737088*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["sigma braid relations", "Subsubsection",
 CellChangeTimes->{{3.592048276441598*^9, 3.592048279639266*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"leftSPlus", "=", 
   RowBox[{
    RowBox[{"(", " ", 
     RowBox[{"GPAMultiply", "[", 
      RowBox[{
       RowBox[{"AddStrandOnRight", "[", 
        RowBox[{"SPlus", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AddStrandOnLeft", "[", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"GPAFourierTransform", "[", "SInversePlus", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{"AddStrandOnRight", "[", 
        RowBox[{"SPlus", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "]"}], ")"}], "//", 
    "RootReduce"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leftSMinus", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"GPAMultiply", "[", 
      RowBox[{
       RowBox[{"AddStrandOnRight", "[", 
        RowBox[{"SMinus", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AddStrandOnLeft", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"GPAFourierTransform", "[", "SInverseMinus", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{"AddStrandOnRight", "[", 
        RowBox[{"SMinus", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "]"}], ")"}], "//", 
    "RootReduce"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.590794298435218*^9, 3.590794322391386*^9}, {
   3.590794570009428*^9, 3.590794667767157*^9}, {3.590839102373247*^9, 
   3.5908391032353*^9}, 3.590839530392626*^9, {3.590840968179277*^9, 
   3.590841008458572*^9}, 3.5908414033573103`*^9, {3.590842018864676*^9, 
   3.5908420530817823`*^9}, {3.590842832861019*^9, 3.590842846158265*^9}, {
   3.590843268449644*^9, 3.590843346534968*^9}, 3.5908436174959717`*^9, {
   3.590960435523293*^9, 3.590960446879671*^9}, {3.590960504888286*^9, 
   3.5909605419201097`*^9}, {3.590960588014902*^9, 3.5909605949502974`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rightSPlus", "=", 
   RowBox[{
    RowBox[{"GPAMultiply", "[", 
     RowBox[{
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"GPAFourierTransform", "[", "SInversePlus", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnRight", "[", 
       RowBox[{"SPlus", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"GPAFourierTransform", "[", "SInversePlus", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "]"}], "//", 
    "RootReduce"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rightSMinus", "=", 
   RowBox[{
    RowBox[{"GPAMultiply", "[", 
     RowBox[{
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"GPAFourierTransform", "[", "SInverseMinus", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnRight", "[", 
       RowBox[{"SMinus", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"GPAFourierTransform", "[", "SInverseMinus", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "]"}], "//", 
    "RootReduce"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5907946702913723`*^9, 3.590794688511017*^9}, {
   3.590839113091523*^9, 3.5908391201456347`*^9}, 3.590839531601103*^9, 
   3.5908409699471693`*^9, {3.590841012637177*^9, 3.5908410364077587`*^9}, 
   3.590841406485273*^9, 3.590841547575776*^9, {3.590842021991733*^9, 
   3.590842048074066*^9}, {3.5908428528294277`*^9, 3.590842865439951*^9}, {
   3.590843358473466*^9, 3.5908433683198957`*^9}, {3.590843609258196*^9, 
   3.590843612056617*^9}, {3.5909604552661057`*^9, 3.590960543391178*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"GPACoefficients", "[", 
       RowBox[{"leftSPlus", "-", "rightSPlus"}], "]"}], "//", "Simplify"}], "//",
      "RootReduce"}], "//", "Union"}], ")"}], "===", 
  RowBox[{"{", "0", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"GPACoefficients", "[", 
       RowBox[{"leftSMinus", "-", "rightSMinus"}], "]"}], "//", "Simplify"}], 
     "//", "RootReduce"}], "//", "Union"}], ")"}], "===", 
  RowBox[{"{", "0", "}"}]}]}], "Input",
 CellChangeTimes->{{3.590795366982789*^9, 3.590795402314683*^9}, {
  3.590840254734067*^9, 3.590840334506589*^9}, {3.590840397763112*^9, 
  3.590840411481089*^9}, {3.590840775697476*^9, 3.590840781255362*^9}, {
  3.590841057621511*^9, 3.590841059932323*^9}, {3.590842063403063*^9, 
  3.5908420668827543`*^9}, {3.590842870052578*^9, 3.5908428775399857`*^9}, {
  3.590960561134842*^9, 3.590960578788536*^9}, {3.590960703802416*^9, 
  3.590960706632825*^9}, {3.590961289887415*^9, 3.590961291587141*^9}, {
  3.590961731043879*^9, 3.590961732018569*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.5907953640000257`*^9, 3.590795402638095*^9}, 
   3.5907954463512373`*^9, {3.590840314319476*^9, 3.5908403388911753`*^9}, {
   3.590840403000382*^9, 3.590840415640461*^9}, 3.590840782189745*^9, 
   3.590841087181075*^9, 3.590841600695551*^9, 3.5908421096091557`*^9, 
   3.590842944415081*^9, {3.5908431817343063`*^9, 3.5908432053055143`*^9}, 
   3.590843488907441*^9, 3.590843758827286*^9, 3.59092686466978*^9, 
   3.5909292368342247`*^9, 3.590950381833602*^9, 3.5909606752883587`*^9, 
   3.590960709188438*^9, 3.590960901715432*^9, {3.590961384819599*^9, 
   3.590961386056333*^9}, {3.5909617329595947`*^9, 3.590961739231937*^9}, 
   3.591202391434022*^9, 3.591202581446198*^9, 3.591203871109828*^9, 
   3.5919973243886223`*^9, 3.5919998271151867`*^9, 3.592037572898065*^9, 
   3.592050669634697*^9, 3.5921350424514227`*^9, 3.5921627661948*^9, 
   3.592166633173916*^9, 3.592222031043311*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.5907953640000257`*^9, 3.590795402638095*^9}, 
   3.5907954463512373`*^9, {3.590840314319476*^9, 3.5908403388911753`*^9}, {
   3.590840403000382*^9, 3.590840415640461*^9}, 3.590840782189745*^9, 
   3.590841087181075*^9, 3.590841600695551*^9, 3.5908421096091557`*^9, 
   3.590842944415081*^9, {3.5908431817343063`*^9, 3.5908432053055143`*^9}, 
   3.590843488907441*^9, 3.590843758827286*^9, 3.59092686466978*^9, 
   3.5909292368342247`*^9, 3.590950381833602*^9, 3.5909606752883587`*^9, 
   3.590960709188438*^9, 3.590960901715432*^9, {3.590961384819599*^9, 
   3.590961386056333*^9}, {3.5909617329595947`*^9, 3.590961739231937*^9}, 
   3.591202391434022*^9, 3.591202581446198*^9, 3.591203871109828*^9, 
   3.5919973243886223`*^9, 3.5919998271151867`*^9, 3.592037572898065*^9, 
   3.592050669634697*^9, 3.5921350424514227`*^9, 3.5921627661948*^9, 
   3.592166633173916*^9, 3.592222031522025*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["rotation", "Subsubsection",
 CellChangeTimes->{{3.592048284591071*^9, 3.5920482871589403`*^9}, {
  3.592135109061159*^9, 3.592135109898589*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"GPACoefficients", "/@", 
        RowBox[{"{", 
         RowBox[{"idS2", ",", "e1S2", ",", 
          RowBox[{"SPlus", "+", " ", 
           RowBox[{"GPAFourierTransformTwice", "[", "SPlus", "]"}]}]}], 
         "}"}]}], "]"}], "//", "Simplify"}], "//", "RootReduce"}], "//", 
    "NullSpace"}], "//", "RootReduce"}], "//", 
  "ToRadicals"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"GPACoefficients", "/@", 
        RowBox[{"{", 
         RowBox[{"idS2", ",", "e1S2", ",", 
          RowBox[{"SMinus", "+", " ", 
           RowBox[{"GPAFourierTransformTwice", "[", "SMinus", "]"}]}]}], 
         "}"}]}], "]"}], "//", "Simplify"}], "//", "RootReduce"}], "//", 
    "NullSpace"}], "//", "RootReduce"}], "//", "ToRadicals"}]}], "Input",
 CellChangeTimes->{{3.5909293747434063`*^9, 3.590929392952338*^9}, {
  3.590929431933854*^9, 3.59092946773843*^9}, {3.590929532753376*^9, 
  3.5909295825911903`*^9}, {3.590929630624812*^9, 3.590929631470793*^9}, {
  3.590960657918222*^9, 3.5909606726254673`*^9}, {3.5912026915112753`*^9, 
  3.591202745916026*^9}, {3.5912027763328323`*^9, 3.5912027786148243`*^9}, {
  3.591203275214891*^9, 3.591203282054826*^9}, {3.5912037907074842`*^9, 
  3.591203795699016*^9}, {3.592002492738736*^9, 3.592002503634099*^9}, {
  3.59216286752225*^9, 3.59216287514675*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]]}], ",", 
    RowBox[{"-", 
     SqrtBox[
      RowBox[{"2", "+", 
       SqrtBox["2"]}]]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.590929346397645*^9, {3.590929376435644*^9, 3.5909293936328173`*^9}, {
   3.590929434777185*^9, 3.590929468352457*^9}, {3.590929534356299*^9, 
   3.5909295830159187`*^9}, 3.590929632227434*^9, 3.590950382487903*^9, 
   3.5909606776228027`*^9, 3.590960904017519*^9, 3.5909617401952972`*^9, 
   3.5912023921851788`*^9, 3.591202582195009*^9, {3.591202724774788*^9, 
   3.591202746559256*^9}, 3.591202779880411*^9, 3.591203296594234*^9, 
   3.591203872122698*^9, 3.5919973254043703`*^9, 3.591999828162808*^9, {
   3.5920024942473*^9, 3.592002504330572*^9}, 3.592037573766529*^9, 
   3.592050670465477*^9, 3.5921350433265543`*^9, 3.592162767111376*^9, 
   3.59216287603582*^9, 3.592166634112039*^9, 3.5922220319118967`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]]}], ",", 
    RowBox[{"-", 
     SqrtBox[
      RowBox[{"2", "+", 
       SqrtBox["2"]}]]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.590929346397645*^9, {3.590929376435644*^9, 3.5909293936328173`*^9}, {
   3.590929434777185*^9, 3.590929468352457*^9}, {3.590929534356299*^9, 
   3.5909295830159187`*^9}, 3.590929632227434*^9, 3.590950382487903*^9, 
   3.5909606776228027`*^9, 3.590960904017519*^9, 3.5909617401952972`*^9, 
   3.5912023921851788`*^9, 3.591202582195009*^9, {3.591202724774788*^9, 
   3.591202746559256*^9}, 3.591202779880411*^9, 3.591203296594234*^9, 
   3.591203872122698*^9, 3.5919973254043703`*^9, 3.591999828162808*^9, {
   3.5920024942473*^9, 3.592002504330572*^9}, 3.592037573766529*^9, 
   3.592050670465477*^9, 3.5921350433265543`*^9, 3.592162767111376*^9, 
   3.59216287603582*^9, 3.592166634112039*^9, 3.5922220322104816`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["norm", "Subsubsection",
 CellChangeTimes->{{3.592048294375081*^9, 3.592048294766821*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"GPACoefficients", "[", 
        RowBox[{"GPA4Trace", "[", 
         RowBox[{"GPAMultiply", "[", 
          RowBox[{"SMinus", ",", 
           RowBox[{"GPAConjugate", "[", "SMinus", "]"}]}], "]"}], "]"}], 
        "]"}], "//", "FullSimplify"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"c", "[", "4", "]"}], "\[Rule]", "c"}], ",", 
       RowBox[{
        RowBox[{"FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", 
         RowBox[{"c", "[", "4", "]"}], "]"}], "\[Rule]", 
        RowBox[{"Conjugate", "[", "c", "]"}]}]}], "}"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"c", "\[Rule]", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], "-", "2"}], "]"}]}], "}"}]}], "//",
   "RootReduce"}]], "Input",
 CellChangeTimes->{{3.5920065127005053`*^9, 3.592006762594489*^9}, {
  3.592006827986505*^9, 3.59200683934451*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"3", "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}], ",", 
   RowBox[{"3", "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.592006515310712*^9, 3.5920066236844378`*^9}, {
   3.592006656892565*^9, 3.592006763062881*^9}, {3.5920068352909813`*^9, 
   3.592006839646286*^9}, 3.5920375747051907`*^9, 3.592050671260676*^9, 
   3.592135044380135*^9, 3.592162767952662*^9, 3.592166634959029*^9, 
   3.592222033073073*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["duality - trying to show complex conjugate of each other", "Subsection",
 CellChangeTimes->{{3.591999607671975*^9, 3.591999608998464*^9}, {
  3.592037493994821*^9, 3.592037501658432*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{
     RowBox[{"GPAMultiply", "[", 
      RowBox[{"idCheckS2", ",", "idCheckS2"}], "]"}], "-", "idCheckS2"}], 
    "]"}], "//", "RootReduce"}], "//", "Union"}]], "Input",
 CellChangeTimes->{{3.592005360039646*^9, 3.592005374706586*^9}, {
  3.592050575955427*^9, 3.592050577450368*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.592005371577475*^9, 3.592005375020163*^9}, 
   3.592005560870894*^9, 3.5920375750876217`*^9, 3.5920506713247232`*^9, 
   3.59205073348973*^9, 3.592135044522855*^9, 3.592162768079401*^9, 
   3.592166635160791*^9, {3.5922220332018967`*^9, 3.5922220339902897`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{
     RowBox[{"GPAMultiply", "[", 
      RowBox[{"e1CheckS2", ",", "e1CheckS2"}], "]"}], "-", 
     RowBox[{"\[Alpha]", " ", "e1CheckS2"}]}], "]"}], "\[Equal]", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5920055223226547`*^9, 3.592005545641789*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Alpha]", "\[Rule]", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.592005539085368*^9, 3.5920055459383583`*^9}, 
   3.592037575120232*^9, 3.592050671373313*^9, 3.592135044610602*^9, 
   3.592162768149747*^9, 3.592166635285762*^9, {3.592222033335104*^9, 
   3.5922220340812483`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GPACoefficients", "[", 
    RowBox[{
     RowBox[{"GPAMultiply", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]}]], " ", "e1CheckS2"}], ",", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"]}]}]], " ", "e1CheckS2"}]}], "]"}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]}]], " ", "e1CheckS2"}]}], "]"}], "//", "RootReduce"}],
   "//", "Union"}]], "Input",
 CellChangeTimes->{{3.5920059401115437`*^9, 3.592005962027817*^9}, {
  3.592050581562812*^9, 3.592050582635024*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.592005947389563*^9, 3.592005962454391*^9}, 
   3.592037575181767*^9, 3.592050671448235*^9, 3.592050733591572*^9, 
   3.5921350447505493`*^9, 3.5921627682038403`*^9, 3.5921666354156113`*^9, {
   3.5922220335140343`*^9, 3.5922220341499577`*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TPlus", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", "idCheckS2"}], "+", 
     RowBox[{
      FractionBox["b", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]}]], " ", "e1CheckS2"}], "+", 
     RowBox[{"c", 
      RowBox[{"(", 
       RowBox[{"-", "\[ImaginaryI]"}], ")"}], " ", 
      RowBox[{"GPAFourierTransform", "[", "SphericalBPlus", "]"}]}]}], "//", 
    "RootReduce"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TMinus", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", " ", "idCheckS2"}], "+", 
     RowBox[{
      FractionBox["b", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]}]], " ", "e1CheckS2"}], "+", 
     RowBox[{"c", 
      RowBox[{"(", 
       RowBox[{"-", "\[ImaginaryI]"}], ")"}], " ", 
      RowBox[{"GPAFourierTransform", "[", "SphericalBMinus", "]"}]}]}], "//", 
    "RootReduce"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.592003395450994*^9, 3.592003416858261*^9}, {
   3.592003467034375*^9, 3.592003474730219*^9}, {3.5920035472460938`*^9, 
   3.592003551084527*^9}, 3.592003601364338*^9, {3.592003655695381*^9, 
   3.592003674165485*^9}, {3.59200373816988*^9, 3.592003750071046*^9}, {
   3.592004048979929*^9, 3.592004050427103*^9}, {3.592004589587708*^9, 
   3.592004590025002*^9}, {3.59200555744516*^9, 3.592005558429226*^9}, {
   3.59200562735448*^9, 3.592005630369711*^9}, {3.592005967288205*^9, 
   3.592005969275772*^9}, {3.592007808233227*^9, 3.592007808719378*^9}, {
   3.592008541879738*^9, 3.592008543252252*^9}, 3.5920375052928743`*^9, {
   3.592047483649147*^9, 3.59204749124304*^9}, {3.592221910050686*^9, 
   3.592221915690589*^9}}],

Cell[CellGroupData[{

Cell["capping", "Subsubsection",
 CellChangeTimes->{{3.592002829035886*^9, 3.592002829955882*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PartialTrace", "[", "TPlus", "]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"3", "/", "8"}]], ")"}], " ", "id1CheckS2"}]}], ")"}], 
         "]"}], "//", "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", 
     "0"}], "]"}], "//", "Union"}], "//", 
  "ToRadicals"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PartialTrace", "[", "TMinus", "]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"5", "/", "8"}]]}], ")"}], " ", "id1CheckS2"}]}], 
          ")"}], "]"}], "//", "Simplify"}], "//", "RootReduce"}], ")"}], 
     "\[Equal]", "0"}], "]"}], "//", "Union"}], "//", 
  "ToRadicals"}]}], "Input",
 CellChangeTimes->{{3.590844849197886*^9, 3.590844924018236*^9}, {
   3.590844996215227*^9, 3.590845038342214*^9}, {3.590845113269315*^9, 
   3.590845119056724*^9}, {3.590845279444853*^9, 3.590845280579782*^9}, {
   3.590960105187221*^9, 3.5909601229283447`*^9}, {3.591203754845121*^9, 
   3.591203756171735*^9}, {3.591999786866088*^9, 3.5919997904347267`*^9}, {
   3.5919999440930967`*^9, 3.5919999448195*^9}, {3.5920026699158897`*^9, 
   3.5920026739603987`*^9}, {3.5920037236068087`*^9, 3.592003724839505*^9}, 
   3.592037665010908*^9, {3.59204749623952*^9, 3.5920475154130573`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5920037627812557`*^9, 3.592004052351758*^9, 
  3.592004593083119*^9, 3.592005159043116*^9, 3.592005570602744*^9, 
  3.592005633612082*^9, 3.592005971206398*^9, 3.592007810467382*^9, 
  3.592008545633389*^9, 3.592037575432548*^9, 3.5920376654986887`*^9, 
  3.592047516351315*^9, 3.592050671802767*^9, 3.5921350450839777`*^9, 
  3.592162768569743*^9, 3.592166635824594*^9, 3.592222034495657*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"3", "/", "8"}]], 
      RowBox[{"1", "+", 
       SqrtBox["2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}], ")"}], " ", "b"}], 
      RowBox[{"1", "+", 
       SqrtBox["2"]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845038830621*^9}, 3.590845209251392*^9, {
   3.590845273761737*^9, 3.590845281250059*^9}, 3.5909266865618267`*^9, 
   3.590929058479018*^9, 3.590950380098159*^9, 3.590950424756729*^9, 
   3.590960797147298*^9, 3.590961276587577*^9, 3.591202295259858*^9, 
   3.591202483375198*^9, 3.591203756694771*^9, 3.591997188284452*^9, 
   3.591999692836781*^9, 3.591999947053196*^9, 3.592001274130803*^9, 
   3.592001339160387*^9, 3.592001372617893*^9, 3.592002638952301*^9, 
   3.59200267543692*^9, 3.592003762783445*^9, 3.592004052353942*^9, 
   3.592004593086059*^9, 3.592005159045064*^9, 3.592005570605082*^9, 
   3.592005633614352*^9, 3.5920059712086678`*^9, 3.592007810469738*^9, 
   3.5920085456354303`*^9, 3.592037575459467*^9, 3.592037665501318*^9, 
   3.592047516353497*^9, 3.592050671804584*^9, 3.592135045108375*^9, 
   3.592162768570794*^9, 3.592166635825448*^9, 3.592222034499507*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5920037627812557`*^9, 3.592004052351758*^9, 
  3.592004593083119*^9, 3.592005159043116*^9, 3.592005570602744*^9, 
  3.592005633612082*^9, 3.592005971206398*^9, 3.592007810467382*^9, 
  3.592008545633389*^9, 3.592037575432548*^9, 3.5920376654986887`*^9, 
  3.592047516351315*^9, 3.592050671802767*^9, 3.5921350450839777`*^9, 
  3.592162768569743*^9, 3.592166635824594*^9, 3.592222034545581*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "/", "8"}]], 
       RowBox[{"1", "+", 
        SqrtBox["2"]}]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}], ")"}], " ", "b"}], 
      RowBox[{"1", "+", 
       SqrtBox["2"]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845038830621*^9}, 3.590845209251392*^9, {
   3.590845273761737*^9, 3.590845281250059*^9}, 3.5909266865618267`*^9, 
   3.590929058479018*^9, 3.590950380098159*^9, 3.590950424756729*^9, 
   3.590960797147298*^9, 3.590961276587577*^9, 3.591202295259858*^9, 
   3.591202483375198*^9, 3.591203756694771*^9, 3.591997188284452*^9, 
   3.591999692836781*^9, 3.591999947053196*^9, 3.592001274130803*^9, 
   3.592001339160387*^9, 3.592001372617893*^9, 3.592002638952301*^9, 
   3.59200267543692*^9, 3.592003762783445*^9, 3.592004052353942*^9, 
   3.592004593086059*^9, 3.592005159045064*^9, 3.592005570605082*^9, 
   3.592005633614352*^9, 3.5920059712086678`*^9, 3.592007810469738*^9, 
   3.5920085456354303`*^9, 3.592037575459467*^9, 3.592037665501318*^9, 
   3.592047516353497*^9, 3.592050671804584*^9, 3.592135045108375*^9, 
   3.592162768570794*^9, 3.592166635825448*^9, 3.592222034548444*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"aPlus1", "=", 
  RowBox[{"a", "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"GPACoefficients", "[", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PartialTrace", "[", 
                RowBox[{"GPAFourierTransformTwice", "[", "TPlus", "]"}], 
                "]"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], 
                  RowBox[{"3", "/", "8"}]], ")"}], " ", "id1CheckS2"}]}], 
              ")"}], "]"}], "//", "Simplify"}], "//", "RootReduce"}], ")"}], 
         "\[Equal]", "0"}], "]"}], "//", "Union"}], "//", "ToRadicals"}], 
     ")"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"aMinus1", "=", 
  RowBox[{"a", "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"GPACoefficients", "[", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PartialTrace", "[", 
                RowBox[{"GPAFourierTransformTwice", "[", "TMinus", "]"}], 
                "]"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{"5", "/", "8"}]]}], ")"}], " ", "id1CheckS2"}]}], 
              ")"}], "]"}], "//", "Simplify"}], "//", "RootReduce"}], ")"}], 
         "\[Equal]", "0"}], "]"}], "//", "Union"}], "//", "ToRadicals"}], 
     ")"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}]}]}], "Input",
 CellChangeTimes->{{3.590844849197886*^9, 3.590844924018236*^9}, {
   3.590844996215227*^9, 3.590845038342214*^9}, {3.590845113269315*^9, 
   3.590845119056724*^9}, {3.590845279444853*^9, 3.590845280579782*^9}, {
   3.590960105187221*^9, 3.5909601229283447`*^9}, {3.591203754845121*^9, 
   3.591203756171735*^9}, {3.591999786866088*^9, 3.5919997904347267`*^9}, {
   3.5919999440930967`*^9, 3.5919999448195*^9}, {3.5920026699158897`*^9, 
   3.5920027037701397`*^9}, {3.592003771624571*^9, 3.5920037719048643`*^9}, 
   3.592037518166481*^9, {3.592047525751049*^9, 3.592047537049127*^9}, {
   3.592047611249156*^9, 3.592047650014806*^9}, {3.592048732355486*^9, 
   3.592048733386153*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.592003778329689*^9, 3.592004053302807*^9, 
  3.5920045954389887`*^9, 3.5920051595941467`*^9, 3.592005572690178*^9, 
  3.592005634429575*^9, 3.592005971876747*^9, 3.592007811241885*^9, 
  3.592008546751862*^9, 3.592037575527927*^9, 3.592037666266801*^9, 
  3.592047537515102*^9, 3.592047650581429*^9, 3.592050671860467*^9, 
  3.592135045294159*^9, 3.592162768668449*^9, 3.592166635949896*^9, 
  3.592222034595999*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"3", "/", "8"}]], 
   RowBox[{"1", "+", 
    SqrtBox["2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["2"]}], ")"}], " ", "b"}], 
   RowBox[{"1", "+", 
    SqrtBox["2"]}]]}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845038830621*^9}, 3.590845209251392*^9, {
   3.590845273761737*^9, 3.590845281250059*^9}, 3.5909266865618267`*^9, 
   3.590929058479018*^9, 3.590950380098159*^9, 3.590950424756729*^9, 
   3.590960797147298*^9, 3.590961276587577*^9, 3.591202295259858*^9, 
   3.591202483375198*^9, 3.591203756694771*^9, 3.591997188284452*^9, 
   3.591999692836781*^9, 3.591999947053196*^9, 3.592001274130803*^9, 
   3.592001339160387*^9, 3.592001372617893*^9, 3.592002638952301*^9, {
   3.59200267543692*^9, 3.592002704583253*^9}, 3.592003778330894*^9, 
   3.5920040533048897`*^9, 3.59200459544318*^9, 3.592005159596271*^9, 
   3.5920055726924343`*^9, 3.592005634433864*^9, 3.592005971880673*^9, 
   3.5920078112461452`*^9, 3.592008546754038*^9, 3.592037575560413*^9, 
   3.5920376662691307`*^9, 3.5920475375173683`*^9, 3.592047650584087*^9, 
   3.592050671862238*^9, 3.5921350453307858`*^9, 3.5921627686694727`*^9, 
   3.592166635950694*^9, 3.592222034599114*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.592003778329689*^9, 3.592004053302807*^9, 
  3.5920045954389887`*^9, 3.5920051595941467`*^9, 3.592005572690178*^9, 
  3.592005634429575*^9, 3.592005971876747*^9, 3.592007811241885*^9, 
  3.592008546751862*^9, 3.592037575527927*^9, 3.592037666266801*^9, 
  3.592047537515102*^9, 3.592047650581429*^9, 3.592050671860467*^9, 
  3.592135045294159*^9, 3.592162768668449*^9, 3.592166635949896*^9, 
  3.592222034601269*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"5", "/", "8"}]], 
    RowBox[{"1", "+", 
     SqrtBox["2"]}]]}], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["2"]}], ")"}], " ", "b"}], 
   RowBox[{"1", "+", 
    SqrtBox["2"]}]]}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845038830621*^9}, 3.590845209251392*^9, {
   3.590845273761737*^9, 3.590845281250059*^9}, 3.5909266865618267`*^9, 
   3.590929058479018*^9, 3.590950380098159*^9, 3.590950424756729*^9, 
   3.590960797147298*^9, 3.590961276587577*^9, 3.591202295259858*^9, 
   3.591202483375198*^9, 3.591203756694771*^9, 3.591997188284452*^9, 
   3.591999692836781*^9, 3.591999947053196*^9, 3.592001274130803*^9, 
   3.592001339160387*^9, 3.592001372617893*^9, 3.592002638952301*^9, {
   3.59200267543692*^9, 3.592002704583253*^9}, 3.592003778330894*^9, 
   3.5920040533048897`*^9, 3.59200459544318*^9, 3.592005159596271*^9, 
   3.5920055726924343`*^9, 3.592005634433864*^9, 3.592005971880673*^9, 
   3.5920078112461452`*^9, 3.592008546754038*^9, 3.592037575560413*^9, 
   3.5920376662691307`*^9, 3.5920475375173683`*^9, 3.592047650584087*^9, 
   3.592050671862238*^9, 3.5921350453307858`*^9, 3.5921627686694727`*^9, 
   3.592166635950694*^9, 3.592222034603532*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"aPlus2", "=", 
  RowBox[{"a", "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"GPACoefficients", "[", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PartialTrace", "[", 
                RowBox[{"GPAFourierTransform", "[", "TPlus", "]"}], "]"}], 
               "-", 
               RowBox[{
                RowBox[{"(", "\[ImaginaryI]", ")"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{"3", "/", "8"}]], ")"}], 
                 RowBox[{"-", "1"}]], " ", "id1S2"}]}], ")"}], "]"}], "//", 
            "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], 
        "]"}], "//", "Union"}], "//", "ToRadicals"}], ")"}], 
    "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"aMinus2", "=", 
  RowBox[{"a", "/.", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"GPACoefficients", "[", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PartialTrace", "[", 
                RowBox[{"GPAFourierTransform", "[", "TMinus", "]"}], "]"}], 
               "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "\[ImaginaryI]"}], ")"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{"5", "/", "8"}]]}], ")"}], 
                 RowBox[{"-", "1"}]], " ", "id1S2"}]}], ")"}], "]"}], "//", 
            "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], 
        "]"}], "//", "Union"}], "//", "ToRadicals"}], ")"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}]}], "Input",
 CellChangeTimes->{{3.590844849197886*^9, 3.590844924018236*^9}, {
   3.590844996215227*^9, 3.590845038342214*^9}, {3.590845113269315*^9, 
   3.590845119056724*^9}, {3.590845279444853*^9, 3.590845280579782*^9}, {
   3.590960105187221*^9, 3.5909601229283447`*^9}, {3.591203754845121*^9, 
   3.591203756171735*^9}, {3.591999786866088*^9, 3.5919997904347267`*^9}, {
   3.5919999440930967`*^9, 3.5919999448195*^9}, {3.592003782912711*^9, 
   3.592003794135254*^9}, 3.592037520678135*^9, 3.592037698496323*^9, {
   3.5920475492868977`*^9, 3.5920475612184553`*^9}, {3.592047660698167*^9, 
   3.5920476757508*^9}, {3.592048735042419*^9, 3.592048735785593*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.592003794923818*^9, 3.592004054303244*^9, 
  3.5920045965189133`*^9, 3.592005160257353*^9, 3.5920055740218678`*^9, 
  3.592005635525653*^9, 3.592005972629238*^9, 3.592007811994729*^9, 
  3.592008548669767*^9, 3.5920375757678747`*^9, 3.592037667063018*^9, 
  3.592037698898302*^9, 3.592047577700336*^9, 3.5920476764148273`*^9, 
  3.5920506720588903`*^9, 3.5921350457209873`*^9, 3.592162768849942*^9, 
  3.592166636133009*^9, 3.592222034773164*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{"1", "/", "8"}]], "-", "b"}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845038830621*^9}, 3.590845209251392*^9, {
   3.590845273761737*^9, 3.590845281250059*^9}, 3.5909266865618267`*^9, 
   3.590929058479018*^9, 3.590950380098159*^9, 3.590950424756729*^9, 
   3.590960797147298*^9, 3.590961276587577*^9, 3.591202295259858*^9, 
   3.591202483375198*^9, 3.591203756694771*^9, 3.591997188284452*^9, 
   3.591999692836781*^9, 3.591999947053196*^9, 3.592001274130803*^9, 
   3.592001339160387*^9, 3.592001372617893*^9, 3.592002638952301*^9, 
   3.592002682625307*^9, 3.592002772774693*^9, 3.592003794925068*^9, 
   3.592004054305338*^9, 3.5920045965211573`*^9, 3.5920051602782784`*^9, 
   3.5920055740240297`*^9, 3.592005635527811*^9, 3.592005972631304*^9, 
   3.5920078120172567`*^9, 3.592008548693617*^9, 3.592037575793044*^9, 
   3.5920376670653543`*^9, 3.592037698900679*^9, 3.592047577703512*^9, 
   3.592047676417104*^9, 3.5920506720604763`*^9, 3.592135045743349*^9, 
   3.592162768850946*^9, 3.592166636133774*^9, 3.592222034775981*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.592003794923818*^9, 3.592004054303244*^9, 
  3.5920045965189133`*^9, 3.592005160257353*^9, 3.5920055740218678`*^9, 
  3.592005635525653*^9, 3.592005972629238*^9, 3.592007811994729*^9, 
  3.592008548669767*^9, 3.5920375757678747`*^9, 3.592037667063018*^9, 
  3.592037698898302*^9, 3.592047577700336*^9, 3.5920476764148273`*^9, 
  3.5920506720588903`*^9, 3.5921350457209873`*^9, 3.592162768849942*^9, 
  3.592166636133009*^9, 3.5922220348745213`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{"7", "/", "8"}]]}], "-", "b"}]], "Output",
 CellChangeTimes->{{3.59084490138111*^9, 3.590844924563347*^9}, {
   3.59084499181981*^9, 3.590845038830621*^9}, 3.590845209251392*^9, {
   3.590845273761737*^9, 3.590845281250059*^9}, 3.5909266865618267`*^9, 
   3.590929058479018*^9, 3.590950380098159*^9, 3.590950424756729*^9, 
   3.590960797147298*^9, 3.590961276587577*^9, 3.591202295259858*^9, 
   3.591202483375198*^9, 3.591203756694771*^9, 3.591997188284452*^9, 
   3.591999692836781*^9, 3.591999947053196*^9, 3.592001274130803*^9, 
   3.592001339160387*^9, 3.592001372617893*^9, 3.592002638952301*^9, 
   3.592002682625307*^9, 3.592002772774693*^9, 3.592003794925068*^9, 
   3.592004054305338*^9, 3.5920045965211573`*^9, 3.5920051602782784`*^9, 
   3.5920055740240297`*^9, 3.592005635527811*^9, 3.592005972631304*^9, 
   3.5920078120172567`*^9, 3.592008548693617*^9, 3.592037575793044*^9, 
   3.5920376670653543`*^9, 3.592037698900679*^9, 3.592047577703512*^9, 
   3.592047676417104*^9, 3.5920506720604763`*^9, 3.592135045743349*^9, 
   3.592162768850946*^9, 3.592166636133774*^9, 3.5922220348766737`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PartialTrace", "[", 
            RowBox[{"RotateOneClick", "[", "TPlus", "]"}], "]"}], "-", 
           RowBox[{
            RowBox[{"(", "\[ImaginaryI]", ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"3", "/", "8"}]], ")"}], 
             RowBox[{"-", "1"}]], " ", "id1S2"}]}], ")"}], "]"}], "//", 
        "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], "]"}], "//",
    "Union"}], "//", "ToRadicals"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PartialTrace", "[", 
            RowBox[{"RotateOneClick", "[", "TMinus", "]"}], "]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "\[ImaginaryI]"}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{"5", "/", "8"}]]}], ")"}], 
             RowBox[{"-", "1"}]], " ", "id1S2"}]}], ")"}], "]"}], "//", 
        "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], "]"}], "//",
    "Union"}], "//", "ToRadicals"}]}], "Input",
 CellChangeTimes->{{3.590844849197886*^9, 3.590844924018236*^9}, {
   3.590844996215227*^9, 3.590845038342214*^9}, {3.590845113269315*^9, 
   3.590845119056724*^9}, {3.590845279444853*^9, 3.590845280579782*^9}, {
   3.590928268845531*^9, 3.5909282783666773`*^9}, {3.590960296651222*^9, 
   3.5909603083578987`*^9}, {3.591203758349351*^9, 3.591203759324048*^9}, {
   3.591999792978105*^9, 3.591999795545608*^9}, {3.5919999544214077`*^9, 
   3.591999955169067*^9}, {3.592003825117614*^9, 3.592003825326088*^9}, 
   3.592037524558325*^9, 3.5920376959927263`*^9, {3.592047566911942*^9, 
   3.592047572424614*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.592003825657721*^9, 3.59200405549818*^9, 
  3.5920045976714153`*^9, 3.5920051616237*^9, 3.5920055756832037`*^9, 
  3.592005636283105*^9, 3.592005973284622*^9, 3.592007812390973*^9, 
  3.5920085495339737`*^9, 3.592037575869649*^9, 3.592037667583869*^9, 
  3.592037699584229*^9, 3.592047574727157*^9, 3.592050672213121*^9, 
  3.592135045961967*^9, 3.592162769018983*^9, 3.592166636420714*^9, 
  3.592222034948587*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "8"}]], "-", "b"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5909282790376*^9, 3.5909290591535587`*^9, 3.590950380252234*^9, 
   3.590950425395376*^9, 3.590960309006558*^9, 3.5909607975232487`*^9, 
   3.590961277161787*^9, 3.591202295579307*^9, 3.59120248371941*^9, 
   3.591203759809235*^9, 3.591997188586706*^9, 3.591999693170478*^9, {
   3.5919999516920137`*^9, 3.5919999565340147`*^9}, 3.592001276853113*^9, {
   3.592001349413739*^9, 3.5920013782300034`*^9}, 3.592002686422214*^9, 
   3.592002775285213*^9, 3.5920038256588917`*^9, 3.592004055500211*^9, 
   3.59200459767351*^9, 3.592005161644679*^9, 3.592005575685214*^9, 
   3.592005636285192*^9, 3.592005973314479*^9, 3.592007812413801*^9, 
   3.592008549561039*^9, 3.5920375758940077`*^9, 3.5920376675859613`*^9, 
   3.592037699586403*^9, 3.592047574729391*^9, 3.59205067221484*^9, 
   3.5921350459993353`*^9, 3.5921627690200157`*^9, 3.592166636421522*^9, 
   3.5922220349510727`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.592003825657721*^9, 3.59200405549818*^9, 
  3.5920045976714153`*^9, 3.5920051616237*^9, 3.5920055756832037`*^9, 
  3.592005636283105*^9, 3.592005973284622*^9, 3.592007812390973*^9, 
  3.5920085495339737`*^9, 3.592037575869649*^9, 3.592037667583869*^9, 
  3.592037699584229*^9, 3.592047574727157*^9, 3.592050672213121*^9, 
  3.592135045961967*^9, 3.592162769018983*^9, 3.592166636420714*^9, 
  3.5922220349963217`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"7", "/", "8"}]]}], "-", "b"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5909282790376*^9, 3.5909290591535587`*^9, 3.590950380252234*^9, 
   3.590950425395376*^9, 3.590960309006558*^9, 3.5909607975232487`*^9, 
   3.590961277161787*^9, 3.591202295579307*^9, 3.59120248371941*^9, 
   3.591203759809235*^9, 3.591997188586706*^9, 3.591999693170478*^9, {
   3.5919999516920137`*^9, 3.5919999565340147`*^9}, 3.592001276853113*^9, {
   3.592001349413739*^9, 3.5920013782300034`*^9}, 3.592002686422214*^9, 
   3.592002775285213*^9, 3.5920038256588917`*^9, 3.592004055500211*^9, 
   3.59200459767351*^9, 3.592005161644679*^9, 3.592005575685214*^9, 
   3.592005636285192*^9, 3.592005973314479*^9, 3.592007812413801*^9, 
   3.592008549561039*^9, 3.5920375758940077`*^9, 3.5920376675859613`*^9, 
   3.592037699586403*^9, 3.592047574729391*^9, 3.59205067221484*^9, 
   3.5921350459993353`*^9, 3.5921627690200157`*^9, 3.592166636421522*^9, 
   3.592222034998296*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PartialTrace", "[", 
            RowBox[{"RotateOneClick", "[", "TPlus", "]"}], "]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "8"}]], ")"}], " ", "id1S2"}]}], ")"}], "]"}],
         "//", "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", "0"}], 
    "]"}], "//", "Union"}], "//", "ToRadicals"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"GPACoefficients", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PartialTrace", "[", 
            RowBox[{"RotateOneClick", "[", "TMinus", "]"}], "]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"7", "/", "8"}]]}], ")"}], " ", "id1S2"}]}], ")"}], 
         "]"}], "//", "Simplify"}], "//", "RootReduce"}], ")"}], "\[Equal]", 
     "0"}], "]"}], "//", "Union"}], "//", "ToRadicals"}]}], "Input",
 CellChangeTimes->{{3.590844849197886*^9, 3.590844924018236*^9}, {
   3.590844996215227*^9, 3.590845038342214*^9}, {3.590845113269315*^9, 
   3.590845119056724*^9}, {3.590845279444853*^9, 3.590845280579782*^9}, {
   3.590928268845531*^9, 3.5909282783666773`*^9}, {3.590960296651222*^9, 
   3.5909603083578987`*^9}, {3.591203758349351*^9, 3.591203759324048*^9}, {
   3.591999792978105*^9, 3.591999795545608*^9}, {3.5919999544214077`*^9, 
   3.591999955169067*^9}, {3.592003825117614*^9, 3.592003825326088*^9}, {
   3.5920051484467154`*^9, 3.592005149155448*^9}, 3.592037548733509*^9, {
   3.592047584069497*^9, 3.592047596982584*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.592005163295918*^9, 3.592005976919178*^9, 
  3.592007812938486*^9, 3.5920085504227133`*^9, 3.5920375760372667`*^9, 
  3.5920376681384487`*^9, 3.592037700427116*^9, 3.592047597440489*^9, 
  3.592050672312302*^9, 3.592135046192637*^9, 3.59216276923842*^9, 
  3.59216663658429*^9, 3.592222035145122*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "/", "8"}]], "-", "b"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5909282790376*^9, 3.5909290591535587`*^9, 3.590950380252234*^9, 
   3.590950425395376*^9, 3.590960309006558*^9, 3.5909607975232487`*^9, 
   3.590961277161787*^9, 3.591202295579307*^9, 3.59120248371941*^9, 
   3.591203759809235*^9, 3.591997188586706*^9, 3.591999693170478*^9, {
   3.5919999516920137`*^9, 3.5919999565340147`*^9}, 3.592001276853113*^9, {
   3.592001349413739*^9, 3.5920013782300034`*^9}, 3.592002686422214*^9, 
   3.592002775285213*^9, 3.5920038256588917`*^9, 3.592004055500211*^9, 
   3.59200459767351*^9, {3.592005150267604*^9, 3.592005163316616*^9}, 
   3.592005976940892*^9, 3.592007812960163*^9, 3.592008550446658*^9, 
   3.592037576065111*^9, 3.5920376681405563`*^9, 3.592037700429249*^9, 
   3.592047597442527*^9, 3.592050672313936*^9, 3.592135046232326*^9, 
   3.592162769240528*^9, 3.592166636585067*^9, 3.592222035147772*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.592005163295918*^9, 3.592005976919178*^9, 
  3.592007812938486*^9, 3.5920085504227133`*^9, 3.5920375760372667`*^9, 
  3.5920376681384487`*^9, 3.592037700427116*^9, 3.592047597440489*^9, 
  3.592050672312302*^9, 3.592135046192637*^9, 3.59216276923842*^9, 
  3.59216663658429*^9, 3.592222035201909*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"7", "/", "8"}]]}], "-", "b"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5909282790376*^9, 3.5909290591535587`*^9, 3.590950380252234*^9, 
   3.590950425395376*^9, 3.590960309006558*^9, 3.5909607975232487`*^9, 
   3.590961277161787*^9, 3.591202295579307*^9, 3.59120248371941*^9, 
   3.591203759809235*^9, 3.591997188586706*^9, 3.591999693170478*^9, {
   3.5919999516920137`*^9, 3.5919999565340147`*^9}, 3.592001276853113*^9, {
   3.592001349413739*^9, 3.5920013782300034`*^9}, 3.592002686422214*^9, 
   3.592002775285213*^9, 3.5920038256588917`*^9, 3.592004055500211*^9, 
   3.59200459767351*^9, {3.592005150267604*^9, 3.592005163316616*^9}, 
   3.592005976940892*^9, 3.592007812960163*^9, 3.592008550446658*^9, 
   3.592037576065111*^9, 3.5920376681405563`*^9, 3.592037700429249*^9, 
   3.592047597442527*^9, 3.592050672313936*^9, 3.592135046232326*^9, 
   3.592162769240528*^9, 3.592166636585067*^9, 3.592222035205655*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", "bPlusRule", "}"}], "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"aPlus1", "-", "aPlus2"}], "\[Equal]", "0"}], "]"}], "//", 
   "RootReduce"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", "bMinusRule", "}"}], "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"aMinus1", "-", "aMinus2"}], "\[Equal]", "0"}], "]"}], "//", 
   "RootReduce"}]}]}], "Input",
 CellChangeTimes->{{3.592003828914109*^9, 3.592003857211372*^9}, {
  3.592005588810535*^9, 3.5920055970919867`*^9}, {3.592005643969301*^9, 
  3.592005649829357*^9}, {3.5920059860759087`*^9, 3.592005993673292*^9}, {
  3.592037623301029*^9, 3.592037629667823*^9}, {3.5920376762830563`*^9, 
  3.5920377062258368`*^9}, {3.592047602694022*^9, 3.592047602921027*^9}, {
  3.592047685503656*^9, 3.592047729801867*^9}, {3.592048741071534*^9, 
  3.5920487450541773`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"b", "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.592003847632399*^9, 3.592003857523819*^9}, 
   3.592004056092287*^9, 3.592004598911138*^9, 3.5920051704489403`*^9, 
   3.5920056006280107`*^9, 3.592005650258555*^9, 3.592005994084949*^9, 
   3.592007813526926*^9, 3.592008551298155*^9, 3.592037630174395*^9, 
   3.592037706608088*^9, {3.5920476920637617`*^9, 3.592047731020096*^9}, 
   3.5920506724278517`*^9, 3.592135046392086*^9, 3.592162769335354*^9, 
   3.592166636768198*^9, 3.592222035245309*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"b", "\[Rule]", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["#1", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.592003847632399*^9, 3.592003857523819*^9}, 
   3.592004056092287*^9, 3.592004598911138*^9, 3.5920051704489403`*^9, 
   3.5920056006280107`*^9, 3.592005650258555*^9, 3.592005994084949*^9, 
   3.592007813526926*^9, 3.592008551298155*^9, 3.592037630174395*^9, 
   3.592037706608088*^9, {3.5920476920637617`*^9, 3.592047731020096*^9}, 
   3.5920506724278517`*^9, 3.592135046392086*^9, 3.592162769335354*^9, 
   3.592166636768198*^9, 3.592222035247259*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aPlus1", "/.", "bPlusRule"}], "//", 
  "RootReduce"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aMinus1", "/.", "bMinusRule"}], "//", "RootReduce"}]}], "Input",
 CellChangeTimes->{{3.5920038816833687`*^9, 3.592003892026971*^9}, 
   3.592005599383156*^9, {3.592006002192968*^9, 3.5920060156782084`*^9}, 
   3.592037715648492*^9, {3.5920477375921183`*^9, 3.592047755416256*^9}, {
   3.592048747606032*^9, 3.592048748706944*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]], "Output",
 CellChangeTimes->{
  3.5920038924044647`*^9, 3.592004056910512*^9, 3.592004600732211*^9, 
   3.5920051712676077`*^9, 3.592005606573097*^9, 3.5920056522644453`*^9, {
   3.5920060027187157`*^9, 3.592006016044385*^9}, 3.592007814197901*^9, 
   3.5920085521625957`*^9, 3.5920377161954317`*^9, {3.592047744165408*^9, 
   3.5920477559719133`*^9}, 3.592050672468165*^9, 3.5921350466345577`*^9, 
   3.592162769385304*^9, 3.5921666368517103`*^9, 3.592222035295351*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]], "Output",
 CellChangeTimes->{
  3.5920038924044647`*^9, 3.592004056910512*^9, 3.592004600732211*^9, 
   3.5920051712676077`*^9, 3.592005606573097*^9, 3.5920056522644453`*^9, {
   3.5920060027187157`*^9, 3.592006016044385*^9}, 3.592007814197901*^9, 
   3.5920085521625957`*^9, 3.5920377161954317`*^9, {3.592047744165408*^9, 
   3.5920477559719133`*^9}, 3.592050672468165*^9, 3.5921350466345577`*^9, 
   3.592162769385304*^9, 3.5921666368517103`*^9, 3.592222035298491*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RootReduce", "[", 
  FractionBox["\[ImaginaryI]", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "^", "2"}], "+", "1"}], 
    "]"}]], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootReduce", "[", 
  FractionBox[
   RowBox[{"-", "\[ImaginaryI]"}], 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "^", "2"}], "+", "1"}], 
    "]"}]], "]"}]}], "Input",
 CellChangeTimes->{{3.592005016379407*^9, 3.592005038839562*^9}, {
   3.5920058823319197`*^9, 3.592005884794545*^9}, 3.5920377267022676`*^9, {
   3.592047763328373*^9, 3.592047765560957*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]], "Output",
 CellChangeTimes->{{3.592005018887257*^9, 3.592005039174407*^9}, 
   3.592005171888426*^9, 3.5920056137224417`*^9, 3.5920056563566427`*^9, {
   3.59200588266861*^9, 3.5920058851730556`*^9}, 3.592006018782571*^9, 
   3.5920078148656197`*^9, 3.592008552982724*^9, 3.5920377271812067`*^9, 
   3.592047765909904*^9, 3.592050672515374*^9, 3.592135046777008*^9, 
   3.592162769480536*^9, 3.592166636951716*^9, 3.592222035344837*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}]], "Output",
 CellChangeTimes->{{3.592005018887257*^9, 3.592005039174407*^9}, 
   3.592005171888426*^9, 3.5920056137224417`*^9, 3.5920056563566427`*^9, {
   3.59200588266861*^9, 3.5920058851730556`*^9}, 3.592006018782571*^9, 
   3.5920078148656197`*^9, 3.592008552982724*^9, 3.5920377271812067`*^9, 
   3.592047765909904*^9, 3.592050672515374*^9, 3.592135046777008*^9, 
   3.592162769480536*^9, 3.592166636951716*^9, 3.592222035346599*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  FractionBox[
   RowBox[{"1", "+", 
    RowBox[{"Sqrt", "[", "2", "]"}]}], 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], "^", "2"}], "+", "1"}], 
    "]"}]], "]"}]], "Input",
 CellChangeTimes->{{3.59200505823007*^9, 3.5920050612940607`*^9}, 
   3.59200525971812*^9}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]], "Output",
 CellChangeTimes->{3.592005061722378*^9, 3.592005172573163*^9, 
  3.592005260325362*^9, 3.592005620357675*^9, 3.5920056581277637`*^9, 
  3.592006021524027*^9, 3.5920078155023947`*^9, 3.592008553734557*^9, 
  3.592037728554113*^9, 3.592050672543679*^9, 3.592135046897451*^9, 
  3.5921627695359497`*^9, 3.592166637035285*^9, 3.592222035399931*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TPlus", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
     "idCheckS2"}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
      RowBox[{"3", "+", 
       RowBox[{"2", 
        RowBox[{"Sqrt", "[", "2", "]"}]}]}]], "e1CheckS2"}], "+", 
    RowBox[{"\[Gamma]", " ", 
     RowBox[{"(", 
      RowBox[{"-", "\[ImaginaryI]"}], ")"}], " ", 
     RowBox[{"GPAFourierTransform", "[", "SphericalBPlus", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TMinus", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
     "idCheckS2"}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
      RowBox[{"3", "+", 
       RowBox[{"2", 
        RowBox[{"Sqrt", "[", "2", "]"}]}]}]], "e1CheckS2"}], "+", 
    RowBox[{"\[Gamma]", " ", 
     RowBox[{"(", 
      RowBox[{"-", "\[ImaginaryI]"}], ")"}], " ", 
     RowBox[{"GPAFourierTransform", "[", "SphericalBMinus", "]"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.59200461402978*^9, 3.5920046307769117`*^9}, 
   3.5920056838926477`*^9, {3.592006032752452*^9, 3.592006049247744*^9}, {
   3.592006951531269*^9, 3.592006952673237*^9}, {3.592007819984721*^9, 
   3.592007822496513*^9}, {3.592008557941761*^9, 3.5920085591486797`*^9}, {
   3.5920377467451897`*^9, 3.5920377593029222`*^9}, {3.592047782066032*^9, 
   3.592047809876637*^9}, {3.592047841395913*^9, 3.5920478416038446`*^9}, 
   3.5921348710193253`*^9, {3.592221947099037*^9, 3.592221950642982*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eqsPlus", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"GPACoefficients", "[", 
     RowBox[{"GPA4Trace", "[", 
      RowBox[{"GPAMultiply", "[", 
       RowBox[{"TPlus", ",", 
        RowBox[{"GPAConjugate", "[", "TPlus", "]"}]}], "]"}], "]"}], "]"}], 
    "]"}], "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "4", "]"}], "\[Rule]", "c"}], ",", 
     RowBox[{
      RowBox[{"FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", 
       RowBox[{"c", "[", "4", "]"}], "]"}], "\[Rule]", 
      RowBox[{"Conjugate", "[", "c", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Gamma]", " ", 
       RowBox[{
       "FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", "\[Gamma]", 
        "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"Abs", "[", "\[Gamma]", "]"}], "^", "2"}]}]}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"eqsMinus", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"GPACoefficients", "[", 
     RowBox[{"GPA4Trace", "[", 
      RowBox[{"GPAMultiply", "[", 
       RowBox[{"TMinus", ",", 
        RowBox[{"GPAConjugate", "[", "TMinus", "]"}]}], "]"}], "]"}], "]"}], 
    "]"}], "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", "4", "]"}], "\[Rule]", "c"}], ",", 
     RowBox[{
      RowBox[{"FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", 
       RowBox[{"c", "[", "4", "]"}], "]"}], "\[Rule]", 
      RowBox[{"Conjugate", "[", "c", "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Gamma]", " ", 
       RowBox[{
       "FusionAtlas`GraphPlanarAlgebra4`Private`conjugate", "[", "\[Gamma]", 
        "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"Abs", "[", "\[Gamma]", "]"}], "^", "2"}]}]}], 
    "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.5920068694480143`*^9, 3.592006924112005*^9}, {
  3.592006971630486*^9, 3.592007063194284*^9}, {3.592047855665436*^9, 
  3.592047878254904*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SqrtBox["2"]}], ")"}], " ", "c", " ", 
      RowBox[{"Conjugate", "[", "c", "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"12", "-", 
        RowBox[{"8", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"Conjugate", "[", "c", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"2", " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"Conjugate", "[", "c", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    RowBox[{"2", " ", "c", " ", 
     RowBox[{"Conjugate", "[", "c", "]"}]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SqrtBox["2"]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"]}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SqrtBox["2"]}], ")"}], " ", "c", " ", 
      RowBox[{"Conjugate", "[", "c", "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"12", "-", 
        RowBox[{"8", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"Conjugate", "[", "c", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"2", " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"Conjugate", "[", "c", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    RowBox[{"2", " ", "c", " ", 
     RowBox[{"Conjugate", "[", "c", "]"}]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SqrtBox["2"]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"]}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5920478624770412`*^9, 3.592047878814186*^9}, 
   3.592050675710554*^9, 3.5921350501500607`*^9, 3.5921627728911963`*^9, 
   3.5921666403870564`*^9, 3.592222038628241*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SqrtBox["2"]}], ")"}], " ", "c", " ", 
      RowBox[{"Conjugate", "[", "c", "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"12", "-", 
        RowBox[{"8", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"Conjugate", "[", "c", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"2", " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"Conjugate", "[", "c", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    RowBox[{"2", " ", "c", " ", 
     RowBox[{"Conjugate", "[", "c", "]"}]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SqrtBox["2"]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"]}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SqrtBox["2"]}], ")"}], " ", "c", " ", 
      RowBox[{"Conjugate", "[", "c", "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"12", "-", 
        RowBox[{"8", " ", 
         SqrtBox["2"]}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"Conjugate", "[", "c", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"2", " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"Conjugate", "[", "c", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    RowBox[{"2", " ", "c", " ", 
     RowBox[{"Conjugate", "[", "c", "]"}]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox["2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SqrtBox["2"]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"]}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5920478624770412`*^9, 3.592047878814186*^9}, 
   3.592050675710554*^9, 3.5921350501500607`*^9, 3.5921627728911963`*^9, 
   3.5921666403870564`*^9, 3.59222204080825*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eqs2Plus", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"eqsPlus", "/.", 
       RowBox[{"{", 
        RowBox[{"c", "\[Rule]", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "-", "2"}], "]"}]}], "}"}]}], "//",
       "RootReduce"}], "//", "Union"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", 
      RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"eqs2Minus", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"eqsMinus", "/.", 
       RowBox[{"{", 
        RowBox[{"c", "\[Rule]", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], "-", "2"}], "]"}]}], "}"}]}], "//",
       "RootReduce"}], "//", "Union"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"2", 
      RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.592006926610736*^9, 3.5920069444525957`*^9}, {
  3.592007068669154*^9, 3.592007141958438*^9}, {3.592047882248632*^9, 
  3.5920479090378942`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["2"]], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.592006945624614*^9, {3.5920070701690617`*^9, 3.592007142393566*^9}, 
   3.592007828824559*^9, 3.592008565355208*^9, 3.592037767795364*^9, {
   3.59204789343832*^9, 3.59204790979177*^9}, 3.5920506779763002`*^9, 
   3.592135052501389*^9, 3.592162775264163*^9, 3.592166642813467*^9, 
   3.5922220409158688`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["2"]], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SqrtBox["2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox["2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.592006945624614*^9, {3.5920070701690617`*^9, 3.592007142393566*^9}, 
   3.592007828824559*^9, 3.592008565355208*^9, 3.592037767795364*^9, {
   3.59204789343832*^9, 3.59204790979177*^9}, 3.5920506779763002`*^9, 
   3.592135052501389*^9, 3.592162775264163*^9, 3.592166642813467*^9, 
   3.592222040963725*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{"eqs2Plus", "\[Equal]", "0"}], "]"}], "//", 
  "RootReduce"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{"eqs2Minus", "\[Equal]", "0"}], "]"}], "//", 
  "RootReduce"}]}], "Input",
 CellChangeTimes->{{3.592007128486371*^9, 3.5920071688543653`*^9}, {
  3.5920479129517384`*^9, 3.592047921891532*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Gamma]", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.592007131035885*^9, 3.592007169197731*^9}, 
   3.592007830026249*^9, 3.592008569096362*^9, 3.592037769198358*^9, {
   3.5920479154659367`*^9, 3.592047922425386*^9}, 3.592050678018875*^9, 
   3.592135052642721*^9, 3.5921627753471317`*^9, 3.592166642898395*^9, 
   3.5922220410077667`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Gamma]", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.592007131035885*^9, 3.592007169197731*^9}, 
   3.592007830026249*^9, 3.592008569096362*^9, 3.592037769198358*^9, {
   3.5920479154659367`*^9, 3.592047922425386*^9}, 3.592050678018875*^9, 
   3.592135052642721*^9, 3.5921627753471317`*^9, 3.592166642898395*^9, 
   3.59222204101046*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Definition of TPlus and TMinus", "Subsubsection",
 CellChangeTimes->{{3.592135243386896*^9, 3.592135254543316*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TPlus", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
      "idCheckS2"}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]}]], "e1CheckS2"}], "+", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"-", "\[ImaginaryI]"}], ")"}], " ", 
      RowBox[{"GPAFourierTransform", "[", "SphericalBPlus", "]"}]}]}], "//", 
    "RootReduce"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TMinus", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
      "idCheckS2"}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]}]], "e1CheckS2"}], "+", 
     RowBox[{
      RowBox[{"Root", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"-", "\[ImaginaryI]"}], ")"}], " ", 
      RowBox[{"GPAFourierTransform", "[", "SphericalBMinus", "]"}]}]}], "//", 
    "RootReduce"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5920038626781282`*^9, 3.592003863641017*^9}, {
   3.592003896820875*^9, 3.592003925034134*^9}, {3.59200405977444*^9, 
   3.5920040613568287`*^9}, {3.592004144939672*^9, 3.592004145417425*^9}, {
   3.592004371357457*^9, 3.5920043715819893`*^9}, 3.59200569571522*^9, {
   3.592005755990285*^9, 3.592005762741557*^9}, {3.592006061801784*^9, 
   3.59200606597657*^9}, {3.592006100383931*^9, 3.5920061126351843`*^9}, 
   3.592007179180243*^9, {3.592007303799931*^9, 3.592007316619691*^9}, {
   3.592007834929781*^9, 3.592007835458948*^9}, {3.592007879745842*^9, 
   3.5920078876878357`*^9}, {3.592007977830833*^9, 3.5920079793170357`*^9}, {
   3.592008113406823*^9, 3.592008115174342*^9}, {3.59200857355037*^9, 
   3.5920085747244596`*^9}, {3.592037774160071*^9, 3.5920377743829412`*^9}, {
   3.592047928326951*^9, 3.592047939777858*^9}, 3.5921348758998127`*^9, {
   3.592221934254343*^9, 3.592221937804473*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["rotation", "Subsubsection",
 CellChangeTimes->{{3.592002822899775*^9, 3.592002824579669*^9}, {
  3.592004147494548*^9, 3.5920041484359694`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"GPACoefficients", "/@", 
       RowBox[{"{", 
        RowBox[{"idCheckS2", ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"]}]}]], "e1CheckS2"}], ",", 
         RowBox[{"TPlus", "+", 
          RowBox[{"GPAFourierTransformTwice", "[", "TPlus", "]"}]}]}], 
        "}"}]}], "]"}], "//", "FullSimplify"}], "//", "NullSpace"}], "//", 
   "RootReduce"}], "//", "ToRadicals"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"GPACoefficients", "/@", 
       RowBox[{"{", 
        RowBox[{"idCheckS2", ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", 
             SqrtBox["2"]}]}]], "e1CheckS2"}], ",", 
         RowBox[{"TMinus", "+", 
          RowBox[{"GPAFourierTransformTwice", "[", "TMinus", "]"}]}]}], 
        "}"}]}], "]"}], "//", "FullSimplify"}], "//", "NullSpace"}], "//", 
   "RootReduce"}], "//", "ToRadicals"}]}], "Input",
 CellChangeTimes->{{3.59200813145998*^9, 3.592008158533065*^9}, {
  3.592047947940563*^9, 3.592047960031797*^9}, {3.592162593819628*^9, 
  3.592162599005801*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]]}], ",", 
    RowBox[{"-", 
     SqrtBox[
      RowBox[{"2", "+", 
       SqrtBox["2"]}]]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59200812609179*^9, 3.592008159075173*^9}, 
   3.592008579203761*^9, 3.592037784703055*^9, 3.592047961021577*^9, 
   3.592050678854045*^9, 3.592135053619635*^9, 3.5921627762205057`*^9, 
   3.592166643765026*^9, 3.592222041839834*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]]}], ",", 
    RowBox[{"-", 
     SqrtBox[
      RowBox[{"2", "+", 
       SqrtBox["2"]}]]}], ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.59200812609179*^9, 3.592008159075173*^9}, 
   3.592008579203761*^9, 3.592037784703055*^9, 3.592047961021577*^9, 
   3.592050678854045*^9, 3.592135053619635*^9, 3.5921627762205057`*^9, 
   3.592166643765026*^9, 3.592222041920867*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["inverse", "Subsubsection",
 CellChangeTimes->{{3.592003758418921*^9, 3.5920037592343273`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TInverseWithCoefficientsPlus", "=", 
   RowBox[{"(", 
    RowBox[{"(", 
     RowBox[{"TPlus", "-", 
      RowBox[{"\[Alpha]", " ", "idCheckS2"}], "-", 
      RowBox[{
       FractionBox["\[Beta]", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]}]], " ", "e1CheckS2"}]}], ")"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TInverseWithCoefficientsMinus", "=", 
   RowBox[{"(", 
    RowBox[{"(", 
     RowBox[{"TMinus", "-", 
      RowBox[{"\[Alpha]", " ", "idCheckS2"}], "-", 
      RowBox[{
       FractionBox["\[Beta]", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]}]], " ", "e1CheckS2"}]}], ")"}], ")"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.5920086092030888`*^9, 3.5920086132786207`*^9}, {
  3.5920479847213783`*^9, 3.592047997111101*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", "TInverseRulesPlus", "}"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"GPACoefficients", "[", 
           RowBox[{
            RowBox[{"GPAMultiply", "[", 
             RowBox[{"TPlus", ",", "TInverseWithCoefficientsPlus"}], "]"}], 
            "-", "idCheckS2"}], "]"}], "//", "Simplify"}], "//", "Union"}], 
        ")"}], "\[Equal]", "0"}], "]"}], "//", "RootReduce"}], "//", 
    "Union"}], "//", "ToRadicals"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", "TInverseRulesMinus", "}"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"GPACoefficients", "[", 
           RowBox[{
            RowBox[{"GPAMultiply", "[", 
             RowBox[{"TMinus", ",", "TInverseWithCoefficientsMinus"}], "]"}], 
            "-", "idCheckS2"}], "]"}], "//", "Simplify"}], "//", "Union"}], 
        ")"}], "\[Equal]", "0"}], "]"}], "//", "RootReduce"}], "//", 
    "Union"}], "//", "ToRadicals"}]}]}], "Input",
 CellChangeTimes->{{3.592048009474616*^9, 3.592048034539392*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.592048040491905*^9, 3.592050679394155*^9, 
  3.5921350541550913`*^9, 3.592162776856509*^9, 3.59216664449347*^9, 
  3.59222204244521*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Beta]", "\[Rule]", "0"}], ",", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.592048040594096*^9, 3.592050679494315*^9, 
  3.5921350542544403`*^9, 3.592162776960781*^9, 3.592166644600666*^9, 
  3.5922220425473347`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.592048040491905*^9, 3.592050679394155*^9, 
  3.5921350541550913`*^9, 3.592162776856509*^9, 3.59216664449347*^9, 
  3.5922220428671923`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Beta]", "\[Rule]", "0"}], ",", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.592048040594096*^9, 3.592050679494315*^9, 
  3.5921350542544403`*^9, 3.592162776960781*^9, 3.592166644600666*^9, 
  3.5922220429673367`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TInversePlus", "=", 
   RowBox[{
    RowBox[{"TInverseWithCoefficientsPlus", "/.", "TInverseRulesPlus"}], "//",
     "RootReduce"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TInverseMinus", "=", 
   RowBox[{
    RowBox[{"TInverseWithCoefficientsMinus", "/.", "TInverseRulesMinus"}], "//",
     "RootReduce"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5920480064615088`*^9, 3.5920480254089937`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["bi-invertible", "Subsubsection",
 CellChangeTimes->{{3.592002815789303*^9, 3.592002819731906*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GPACoefficients", "[", 
     RowBox[{
      RowBox[{"GPAMultiply", "[", 
       RowBox[{"TPlus", ",", "TInversePlus"}], "]"}], "-", "idCheckS2"}], 
     "]"}], "//", "Simplify"}], "//", "RootReduce"}], "//", 
  "Union"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GPACoefficients", "[", 
     RowBox[{
      RowBox[{"GPAMultiply", "[", 
       RowBox[{"TMinus", ",", "TInverseMinus"}], "]"}], "-", "idCheckS2"}], 
     "]"}], "//", "Simplify"}], "//", "RootReduce"}], "//", 
  "Union"}]}], "Input",
 CellChangeTimes->{{3.592002565976245*^9, 3.592002591891666*^9}, {
  3.5920480493839808`*^9, 3.5920480553456984`*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.592002577742216*^9, 3.592002597563883*^9}, 
   3.5920027812187653`*^9, {3.5920034619243717`*^9, 3.592003479420988*^9}, {
   3.5920035838930387`*^9, 3.592003606610537*^9}, {3.592003662624165*^9, 
   3.5920036791080303`*^9}, 3.59200445507524*^9, 3.592004651569727*^9, 
   3.592006142372183*^9, 3.5920078976223507`*^9, 3.592007985837903*^9, 
   3.592008618189768*^9, 3.592037818163875*^9, 3.592048057337219*^9, 
   3.592050680731379*^9, 3.592135055557775*^9, 3.592162778351844*^9, 
   3.592166646003717*^9, 3.5922220438450727`*^9}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.592002577742216*^9, 3.592002597563883*^9}, 
   3.5920027812187653`*^9, {3.5920034619243717`*^9, 3.592003479420988*^9}, {
   3.5920035838930387`*^9, 3.592003606610537*^9}, {3.592003662624165*^9, 
   3.5920036791080303`*^9}, 3.59200445507524*^9, 3.592004651569727*^9, 
   3.592006142372183*^9, 3.5920078976223507`*^9, 3.592007985837903*^9, 
   3.592008618189768*^9, 3.592037818163875*^9, 3.592048057337219*^9, 
   3.592050680731379*^9, 3.592135055557775*^9, 3.592162778351844*^9, 
   3.592166646003717*^9, 3.592222044318944*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GPACoefficients", "[", 
      RowBox[{
       RowBox[{"GPAMultiply", "[", 
        RowBox[{"TInversePlus", ",", "TPlus"}], "]"}], "-", "idCheckS2"}], 
      "]"}], "//", "Simplify"}], "//", "RootReduce"}], "//", "Union"}], 
  ")"}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GPACoefficients", "[", 
      RowBox[{
       RowBox[{"GPAMultiply", "[", 
        RowBox[{"TInverseMinus", ",", "TMinus"}], "]"}], "-", "idCheckS2"}], 
      "]"}], "//", "Simplify"}], "//", "RootReduce"}], "//", "Union"}], 
  ")"}]}], "Input",
 CellChangeTimes->{{3.590839173731802*^9, 3.590839211519652*^9}, {
   3.5908409151348467`*^9, 3.59084092691842*^9}, 3.590841395845189*^9, {
   3.590841948547134*^9, 3.5908419729989634`*^9}, {3.590842412651064*^9, 
   3.590842419116744*^9}, {3.590960397840336*^9, 3.59096041808075*^9}, {
   3.591203773395782*^9, 3.591203774146863*^9}, {3.592000127588669*^9, 
   3.592000197542633*^9}, {3.5920480605285597`*^9, 3.592048080581513*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.590840933015077*^9, 3.59084140208438*^9, 3.5908415476619463`*^9, {
   3.590841958985958*^9, 3.590841976996458*^9}, 3.5908424232520247`*^9, 
   3.590842808821785*^9, 3.5909266914785843`*^9, 3.590929064234037*^9, 
   3.590950380845457*^9, 3.590950430760557*^9, 3.590960420329507*^9, 
   3.5909608006404676`*^9, 3.5909612815544767`*^9, 3.591202298359679*^9, 
   3.5912024864101*^9, 3.591203776326147*^9, 3.591997191011649*^9, 
   3.591999695601893*^9, {3.592000191879101*^9, 3.592000203082438*^9}, 
   3.592001389823908*^9, 3.592002789100339*^9, {3.5920035870022182`*^9, 
   3.592003607957962*^9}, {3.592003663783889*^9, 3.592003679872861*^9}, 
   3.5920044564123087`*^9, 3.592004652340005*^9, 3.592006143131856*^9, 
   3.592007898275732*^9, 3.5920079864165173`*^9, 3.592008618762084*^9, 
   3.592037818861383*^9, 3.5920480863462048`*^9, 3.5920506816781473`*^9, 
   3.592135056638454*^9, 3.592162779482669*^9, 3.592166647159318*^9, 
   3.592222044905072*^9}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.590840933015077*^9, 3.59084140208438*^9, 3.5908415476619463`*^9, {
   3.590841958985958*^9, 3.590841976996458*^9}, 3.5908424232520247`*^9, 
   3.590842808821785*^9, 3.5909266914785843`*^9, 3.590929064234037*^9, 
   3.590950380845457*^9, 3.590950430760557*^9, 3.590960420329507*^9, 
   3.5909608006404676`*^9, 3.5909612815544767`*^9, 3.591202298359679*^9, 
   3.5912024864101*^9, 3.591203776326147*^9, 3.591997191011649*^9, 
   3.591999695601893*^9, {3.592000191879101*^9, 3.592000203082438*^9}, 
   3.592001389823908*^9, 3.592002789100339*^9, {3.5920035870022182`*^9, 
   3.592003607957962*^9}, {3.592003663783889*^9, 3.592003679872861*^9}, 
   3.5920044564123087`*^9, 3.592004652340005*^9, 3.592006143131856*^9, 
   3.592007898275732*^9, 3.5920079864165173`*^9, 3.592008618762084*^9, 
   3.592037818861383*^9, 3.5920480863462048`*^9, 3.5920506816781473`*^9, 
   3.592135056638454*^9, 3.592162779482669*^9, 3.592166647159318*^9, 
   3.592222045377152*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GPACoefficients", "[", 
      RowBox[{
       RowBox[{"GPAMultiply", "[", 
        RowBox[{
         RowBox[{"RotateOneClick", "[", "TInversePlus", "]"}], ",", 
         RowBox[{"GPAFourierTransform", "[", "TPlus", "]"}]}], "]"}], "-", 
       "idS2"}], "]"}], "//", "Simplify"}], "//", "RootReduce"}], "//", 
   "Union"}], ")"}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GPACoefficients", "[", 
      RowBox[{
       RowBox[{"GPAMultiply", "[", 
        RowBox[{
         RowBox[{"RotateOneClick", "[", "TInverseMinus", "]"}], ",", 
         RowBox[{"GPAFourierTransform", "[", "TMinus", "]"}]}], "]"}], "-", 
       "idS2"}], "]"}], "//", "Simplify"}], "//", "RootReduce"}], "//", 
   "Union"}], ")"}]}], "Input",
 CellChangeTimes->{{3.590839173731802*^9, 3.590839211519652*^9}, {
   3.5908392522807913`*^9, 3.590839305813467*^9}, {3.590839336155982*^9, 
   3.590839357186974*^9}, {3.590840941918474*^9, 3.590840952054336*^9}, 
   3.59084139390659*^9, {3.5908419573249826`*^9, 3.590841988925873*^9}, {
   3.590842424463431*^9, 3.5908424405598087`*^9}, 3.5909604260663767`*^9, {
   3.590960517279114*^9, 3.590960549420792*^9}, {3.591203775954842*^9, 
   3.591203777802588*^9}, {3.592000112570561*^9, 3.5920001624966784`*^9}, {
   3.59204806695207*^9, 3.5920480821086693`*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.5908393181393423`*^9, 3.5908393580598793`*^9, 3.5908409547062407`*^9, 
   3.5908414045105257`*^9, 3.590841549954761*^9, 3.590841995988216*^9, 
   3.590842447672586*^9, 3.5908428202913*^9, 3.590926701898774*^9, 
   3.590929075035433*^9, 3.590950381160199*^9, 3.590950441628903*^9, 
   3.5909605532111263`*^9, 3.59096080656069*^9, 3.590961287622656*^9, 
   3.59120230371218*^9, 3.591202491984318*^9, 3.591203782460758*^9, 
   3.591997198167893*^9, 3.5919997028139544`*^9, 3.5920001935373583`*^9, 
   3.5920013916004972`*^9, 3.592002790805375*^9, {3.592003588787231*^9, 
   3.592003609309929*^9}, {3.592003665149602*^9, 3.592003680625804*^9}, 
   3.592004457982383*^9, 3.592004653302121*^9, 3.5920061440758133`*^9, 
   3.5920078992835617`*^9, 3.592007987363634*^9, 3.5920086197506447`*^9, 
   3.592037819868423*^9, 3.592048087749483*^9, 3.592050683097291*^9, 
   3.592135058089136*^9, 3.5921627810195503`*^9, 3.592166648766367*^9, 
   3.592222046392006*^9}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.5908393181393423`*^9, 3.5908393580598793`*^9, 3.5908409547062407`*^9, 
   3.5908414045105257`*^9, 3.590841549954761*^9, 3.590841995988216*^9, 
   3.590842447672586*^9, 3.5908428202913*^9, 3.590926701898774*^9, 
   3.590929075035433*^9, 3.590950381160199*^9, 3.590950441628903*^9, 
   3.5909605532111263`*^9, 3.59096080656069*^9, 3.590961287622656*^9, 
   3.59120230371218*^9, 3.591202491984318*^9, 3.591203782460758*^9, 
   3.591997198167893*^9, 3.5919997028139544`*^9, 3.5920001935373583`*^9, 
   3.5920013916004972`*^9, 3.592002790805375*^9, {3.592003588787231*^9, 
   3.592003609309929*^9}, {3.592003665149602*^9, 3.592003680625804*^9}, 
   3.592004457982383*^9, 3.592004653302121*^9, 3.5920061440758133`*^9, 
   3.5920078992835617`*^9, 3.592007987363634*^9, 3.5920086197506447`*^9, 
   3.592037819868423*^9, 3.592048087749483*^9, 3.592050683097291*^9, 
   3.592135058089136*^9, 3.5921627810195503`*^9, 3.592166648766367*^9, 
   3.5922220471879673`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GPACoefficients", "[", 
      RowBox[{
       RowBox[{"GPAMultiply", "[", 
        RowBox[{
         RowBox[{"RotateOneClick", "[", "TPlus", "]"}], ",", 
         RowBox[{"GPAFourierTransform", "[", "TInversePlus", "]"}]}], "]"}], 
       "-", "idS2"}], "]"}], "//", "Simplify"}], "//", "RootReduce"}], "//", 
   "Union"}], ")"}], "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"GPACoefficients", "[", 
      RowBox[{
       RowBox[{"GPAMultiply", "[", 
        RowBox[{
         RowBox[{"RotateOneClick", "[", "TMinus", "]"}], ",", 
         RowBox[{"GPAFourierTransform", "[", "TInverseMinus", "]"}]}], "]"}], 
       "-", "idS2"}], "]"}], "//", "Simplify"}], "//", "RootReduce"}], "//", 
   "Union"}], ")"}]}], "Input",
 CellChangeTimes->{{3.590839173731802*^9, 3.590839211519652*^9}, {
   3.5908392522807913`*^9, 3.590839305813467*^9}, {3.590839336155982*^9, 
   3.590839357186974*^9}, {3.590840941918474*^9, 3.5908409629026623`*^9}, 
   3.5908414005329237`*^9, {3.590841993731999*^9, 3.5908420086382103`*^9}, {
   3.590842819813139*^9, 3.590842826909473*^9}, 3.590960432209651*^9, {
   3.590960474728394*^9, 3.5909605380378027`*^9}, {3.591203780299754*^9, 
   3.5912037815956907`*^9}, {3.592000118300309*^9, 3.592000185167946*^9}, {
   3.592048070032475*^9, 3.5920480837169228`*^9}}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.5908393181393423`*^9, 3.5908393580598793`*^9, {3.5908409547062407`*^9, 
   3.59084096561582*^9}, 3.590841406907888*^9, 3.590841552271411*^9, {
   3.590842003229754*^9, 3.590842015416071*^9}, 3.590842833886487*^9, 
   3.590926715029952*^9, 3.590929088389909*^9, 3.590950381353138*^9, 
   3.590950455136694*^9, 3.590960559896677*^9, 3.590960813936935*^9, 
   3.590961295212112*^9, 3.59120231052862*^9, 3.591202498949417*^9, 
   3.591203789238028*^9, 3.591997208987783*^9, 3.5919997133138103`*^9, 
   3.5920001951397142`*^9, 3.592002792393876*^9, 3.592004459769072*^9, 
   3.592004654196348*^9, 3.592006144980514*^9, 3.5920079001877117`*^9, 
   3.592007988267959*^9, 3.5920086206830606`*^9, 3.5920378207925253`*^9, 
   3.592048089477262*^9, 3.592050684763872*^9, 3.592135059828046*^9, 
   3.592162782783407*^9, 3.59216665062879*^9, 3.592222048132037*^9}],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{{3.590839183614366*^9, 3.590839212511653*^9}, 
   3.5908393181393423`*^9, 3.5908393580598793`*^9, {3.5908409547062407`*^9, 
   3.59084096561582*^9}, 3.590841406907888*^9, 3.590841552271411*^9, {
   3.590842003229754*^9, 3.590842015416071*^9}, 3.590842833886487*^9, 
   3.590926715029952*^9, 3.590929088389909*^9, 3.590950381353138*^9, 
   3.590950455136694*^9, 3.590960559896677*^9, 3.590960813936935*^9, 
   3.590961295212112*^9, 3.59120231052862*^9, 3.591202498949417*^9, 
   3.591203789238028*^9, 3.591997208987783*^9, 3.5919997133138103`*^9, 
   3.5920001951397142`*^9, 3.592002792393876*^9, 3.592004459769072*^9, 
   3.592004654196348*^9, 3.592006144980514*^9, 3.5920079001877117`*^9, 
   3.592007988267959*^9, 3.5920086206830606`*^9, 3.5920378207925253`*^9, 
   3.592048089477262*^9, 3.592050684763872*^9, 3.592135059828046*^9, 
   3.592162782783407*^9, 3.59216665062879*^9, 3.5922220489512253`*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["sigma braid relation", "Subsubsection",
 CellChangeTimes->{{3.592002839383253*^9, 3.592002842100602*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"leftTPlus", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"GPAMultiply", "[", 
      RowBox[{
       RowBox[{"AddStrandOnRight", "[", 
        RowBox[{"TPlus", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{"AddStrandOnLeft", "[", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"GPAFourierTransform", "[", "TInversePlus", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AddStrandOnRight", "[", 
        RowBox[{"TPlus", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "]"}], ")"}], "//", 
    "RootReduce"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leftTMinus", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"GPAMultiply", "[", 
      RowBox[{
       RowBox[{"AddStrandOnRight", "[", 
        RowBox[{"TMinus", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{"AddStrandOnLeft", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"GPAFourierTransform", "[", "TInverseMinus", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"AddStrandOnRight", "[", 
        RowBox[{"TMinus", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "]"}], ")"}], "//", 
    "RootReduce"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.590794298435218*^9, 3.590794322391386*^9}, {
   3.590794570009428*^9, 3.590794667767157*^9}, {3.590839102373247*^9, 
   3.5908391032353*^9}, 3.590839530392626*^9, {3.590840968179277*^9, 
   3.590841008458572*^9}, 3.5908414033573103`*^9, {3.590842018864676*^9, 
   3.5908420530817823`*^9}, {3.590842832861019*^9, 3.590842846158265*^9}, {
   3.590843268449644*^9, 3.590843346534968*^9}, 3.5908436174959717`*^9, {
   3.590960435523293*^9, 3.590960446879671*^9}, {3.590960504888286*^9, 
   3.5909605419201097`*^9}, {3.590960588014902*^9, 3.5909605949502974`*^9}, {
   3.592006327917275*^9, 3.592006368233121*^9}, {3.592008671042759*^9, 
   3.5920087063820543`*^9}, {3.5920088937760487`*^9, 3.592008901736006*^9}, {
   3.592009133231337*^9, 3.592009140990044*^9}, {3.592037824278562*^9, 
   3.592037828556992*^9}, {3.592048095713814*^9, 3.5920481538774347`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rightTPlus", "=", 
   RowBox[{
    RowBox[{"GPAMultiply", "[", 
     RowBox[{
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"GPAFourierTransform", "[", "TInversePlus", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnRight", "[", 
       RowBox[{"TPlus", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"GPAFourierTransform", "[", "TInversePlus", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "]"}], "//", 
    "RootReduce"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rightTMinus", "=", 
   RowBox[{
    RowBox[{"GPAMultiply", "[", 
     RowBox[{
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"GPAFourierTransform", "[", "TInverseMinus", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnRight", "[", 
       RowBox[{"TMinus", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
      RowBox[{"AddStrandOnLeft", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"GPAFourierTransform", "[", "TInverseMinus", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "]"}], "//", 
    "RootReduce"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.592048107215993*^9, 3.592048157547636*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"GPACoefficients", "[", 
       RowBox[{"rightTPlus", "-", "leftTPlus"}], "]"}], "//", "Simplify"}], "//",
      "RootReduce"}], "//", "Union"}], ")"}], "===", 
  RowBox[{"{", "0", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"GPACoefficients", "[", 
       RowBox[{"rightTMinus", "-", "leftTMinus"}], "]"}], "//", "Simplify"}], 
     "//", "RootReduce"}], "//", "Union"}], ")"}], "===", 
  RowBox[{"{", "0", "}"}]}]}], "Input",
 CellChangeTimes->{{3.59200873479002*^9, 3.592008825117869*^9}, {
   3.592009208138372*^9, 3.592009215570738*^9}, 3.59203783490656*^9, {
   3.5920481287499037`*^9, 3.592048141687042*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.592135136584186*^9, 3.592162832821624*^9, 
  3.592166700676942*^9, 3.592222094893684*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.592135136584186*^9, 3.592162832821624*^9, 
  3.592166700676942*^9, 3.5922220953363867`*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["non-isomorphic", "Subsection",
 CellChangeTimes->{{3.592167851772032*^9, 3.592167853706336*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tri1Plus", "=", 
   RowBox[{"GPAMultiply", "[", 
    RowBox[{
     RowBox[{"AddStrandOnRight", "[", 
      RowBox[{"SphericalBPlus", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"AddStrandOnLeft", "[", " ", 
      RowBox[{
       RowBox[{"GPAFourierTransform", "[", "SphericalBPlus", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"AddStrandOnRight", "[", 
      RowBox[{"SphericalBPlus", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tri1Minus", "=", 
   RowBox[{"GPAMultiply", "[", 
    RowBox[{
     RowBox[{"AddStrandOnRight", "[", 
      RowBox[{"SphericalBMinus", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"AddStrandOnLeft", "[", " ", 
      RowBox[{
       RowBox[{"GPAFourierTransform", "[", "SphericalBMinus", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"AddStrandOnRight", "[", 
      RowBox[{"SphericalBMinus", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.592167880227996*^9, 3.592167973638701*^9}, {
  3.5921680453756*^9, 3.592168049036367*^9}, {3.5922219636081743`*^9, 
  3.592221972927705*^9}, {3.592222019214387*^9, 3.592222054864398*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tri2Plus", "=", 
   RowBox[{"GPAMultiply", "[", 
    RowBox[{
     RowBox[{"AddStrandOnLeft", "[", 
      RowBox[{
       RowBox[{"GPAFourierTransform", "[", "SphericalBPlus", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"AddStrandOnRight", "[", 
      RowBox[{"SphericalBPlus", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"AddStrandOnLeft", "[", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"GPAFourierTransform", "[", "SphericalBPlus", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tri2Minus", "=", 
   RowBox[{"GPAMultiply", "[", 
    RowBox[{
     RowBox[{"AddStrandOnLeft", "[", 
      RowBox[{
       RowBox[{"GPAFourierTransform", "[", "SphericalBMinus", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"AddStrandOnRight", "[", 
      RowBox[{"SphericalBMinus", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"AddStrandOnLeft", "[", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"GPAFourierTransform", "[", "SphericalBMinus", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.592167950808528*^9, 3.592167972382852*^9}, {
  3.592168050647407*^9, 3.592168054964419*^9}, {3.5922219741759453`*^9, 
  3.5922219745997868`*^9}, {3.5922220280082817`*^9, 3.592222030712287*^9}, {
  3.592222066525168*^9, 3.5922220667829313`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GPA4Trace", "[", 
     RowBox[{"GPAMultiply", "[", 
      RowBox[{"tri1Plus", ",", "tri2Plus"}], "]"}], "]"}], "//", 
    "RootReduce"}], "//", "GPACoefficients"}], "//", 
  "Union"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GPA4Trace", "[", 
     RowBox[{"GPAMultiply", "[", 
      RowBox[{"tri1Minus", ",", "tri2Minus"}], "]"}], "]"}], "//", 
    "RootReduce"}], "//", "GPACoefficients"}], "//", "Union"}]}], "Input",
 CellChangeTimes->{{3.5921679864706793`*^9, 3.592168031541551*^9}, {
  3.5922219849588614`*^9, 3.592222014342581*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16", "-", 
   RowBox[{"16", " ", 
    SqrtBox["2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5921680148459578`*^9, 3.5921680332254257`*^9}, 
   3.592222096881742*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "16"}], "+", 
   RowBox[{"16", " ", 
    SqrtBox["2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5921680148459578`*^9, 3.5921680332254257`*^9}, 
   3.5922220979305067`*^9}]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1680, 914},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 953, 20, 58, "Input"],
Cell[CellGroupData[{
Cell[1545, 46, 3260, 50, 36, "Print"],
Cell[4808, 98, 3243, 50, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8100, 154, 92, 1, 67, "Section"],
Cell[8195, 157, 559, 14, 43, "Input"],
Cell[8757, 173, 2535, 63, 193, "Input"],
Cell[11295, 238, 4620, 120, 178, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[15952, 363, 23351, 430, 55, "Section"],
Cell[CellGroupData[{
Cell[39328, 797, 2130, 61, 58, "Input"],
Cell[41461, 860, 22896, 416, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64394, 1281, 140, 2, 27, "Input"],
Cell[64537, 1285, 458, 8, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65032, 1298, 133, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[65190, 1303, 462, 11, 27, "Input"],
Cell[65655, 1316, 849, 16, 70, "Message"],
Cell[66507, 1334, 838, 16, 70, "Message"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67382, 1355, 341, 8, 27, "Input"],
Cell[67726, 1365, 884, 15, 70, "Message"],
Cell[68613, 1382, 3807, 103, 70, "Output"]
}, Open  ]],
Cell[72435, 1488, 262, 6, 27, "Input"],
Cell[72700, 1496, 768, 17, 27, "Input"],
Cell[73471, 1515, 682, 14, 43, "Input"],
Cell[CellGroupData[{
Cell[74178, 1533, 844, 17, 27, "Input"],
Cell[75025, 1552, 1260, 25, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76322, 1582, 558, 14, 27, "Input"],
Cell[76883, 1598, 703, 13, 70, "Message"],
Cell[77589, 1613, 1076, 26, 70, "Output"]
}, Open  ]],
Cell[78680, 1642, 390, 8, 27, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[79107, 1655, 238, 3, 26, "Subsection"],
Cell[79348, 1660, 425, 8, 27, "Input"],
Cell[79776, 1670, 1939, 46, 73, "Input"],
Cell[81718, 1718, 1833, 44, 73, "Input"],
Cell[CellGroupData[{
Cell[83576, 1766, 542, 13, 27, "Input"],
Cell[84121, 1781, 655, 9, 27, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[84825, 1796, 117, 1, 26, "Subsection"],
Cell[84945, 1799, 592, 14, 27, "Input"],
Cell[85540, 1815, 484, 12, 27, "Input"],
Cell[86027, 1829, 647, 14, 27, "Input"],
Cell[86677, 1845, 536, 12, 27, "Input"],
Cell[CellGroupData[{
Cell[87238, 1861, 270, 6, 27, "Input"],
Cell[87511, 1869, 577, 9, 27, "Output"]
}, Open  ]],
Cell[88103, 1881, 1379, 45, 82, "Input"],
Cell[CellGroupData[{
Cell[89507, 1930, 100, 1, 24, "Subsubsection"],
Cell[CellGroupData[{
Cell[89632, 1935, 1036, 28, 43, "Input"],
Cell[90671, 1965, 716, 12, 27, "Output"],
Cell[91390, 1979, 716, 12, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92143, 1996, 1136, 30, 43, "Input"],
Cell[93282, 2028, 687, 12, 27, "Output"],
Cell[93972, 2042, 689, 12, 27, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[94710, 2060, 101, 1, 18, "Subsubsection"],
Cell[CellGroupData[{
Cell[94836, 2065, 784, 19, 43, "Input"],
Cell[95623, 2086, 596, 10, 27, "Output"],
Cell[96222, 2098, 596, 10, 27, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[96867, 2114, 100, 1, 18, "Subsubsection"],
Cell[96970, 2117, 1012, 21, 43, "Input"],
Cell[CellGroupData[{
Cell[98007, 2142, 1253, 31, 43, "Input"],
Cell[99263, 2175, 554, 11, 23, "Message"],
Cell[99820, 2188, 1192, 24, 35, "Output"],
Cell[101015, 2214, 554, 11, 23, "Message"],
Cell[101572, 2227, 1192, 24, 35, "Output"]
}, Open  ]],
Cell[102779, 2254, 597, 15, 43, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[103413, 2274, 108, 1, 18, "Subsubsection"],
Cell[CellGroupData[{
Cell[103546, 2279, 751, 18, 43, "Input"],
Cell[104300, 2299, 1094, 17, 27, "Output"],
Cell[105397, 2318, 1096, 17, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106530, 2340, 1078, 24, 43, "Input"],
Cell[107611, 2366, 1124, 17, 27, "Output"],
Cell[108738, 2385, 1124, 17, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109899, 2407, 1085, 25, 43, "Input"],
Cell[110987, 2434, 1124, 17, 27, "Output"],
Cell[112114, 2453, 1125, 17, 27, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[113288, 2476, 111, 1, 18, "Subsubsection"],
Cell[113402, 2479, 1741, 44, 43, "Input"],
Cell[115146, 2525, 1839, 46, 43, "Input"],
Cell[CellGroupData[{
Cell[117010, 2575, 993, 24, 43, "Input"],
Cell[118006, 2601, 737, 10, 27, "Output"],
Cell[118746, 2613, 737, 10, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[119532, 2629, 98, 1, 24, "Subsubsection"],
Cell[CellGroupData[{
Cell[119655, 2634, 779, 21, 43, "Input"],
Cell[120437, 2657, 169, 2, 27, "Output"],
Cell[120609, 2661, 170, 2, 27, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[120828, 2669, 95, 1, 18, "Subsubsection"],
Cell[CellGroupData[{
Cell[120948, 2674, 1814, 48, 58, "Input"],
Cell[122765, 2724, 707, 19, 35, "Output"],
Cell[123475, 2745, 706, 19, 35, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[124242, 2771, 195, 3, 26, "Subsection"],
Cell[CellGroupData[{
Cell[124462, 2778, 369, 9, 27, "Input"],
Cell[124834, 2789, 288, 5, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125159, 2799, 403, 10, 27, "Input"],
Cell[125565, 2811, 367, 9, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125969, 2825, 770, 24, 52, "Input"],
Cell[126742, 2851, 234, 4, 27, "Output"]
}, Open  ]],
Cell[126991, 2858, 1146, 24, 52, "Input"],
Cell[CellGroupData[{
Cell[128162, 2886, 98, 1, 24, "Subsubsection"],
Cell[CellGroupData[{
Cell[128285, 2891, 1150, 24, 27, "Input"],
Cell[129438, 2917, 857, 15, 70, "Message"],
Cell[130298, 2934, 1364, 29, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131699, 2968, 1538, 33, 27, "Input"],
Cell[133240, 3003, 907, 16, 70, "Message"],
Cell[134150, 3021, 1329, 27, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135516, 3053, 1547, 33, 33, "Input"],
Cell[137066, 3088, 928, 16, 70, "Message"],
Cell[137997, 3106, 1141, 17, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139175, 3128, 1276, 27, 33, "Input"],
Cell[140454, 3157, 883, 15, 70, "Message"],
Cell[141340, 3174, 1040, 18, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142417, 3197, 714, 14, 27, "Input"],
Cell[143134, 3213, 821, 19, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143992, 3237, 404, 7, 27, "Input"],
Cell[144399, 3246, 557, 10, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144993, 3261, 637, 18, 82, "Input"],
Cell[145633, 3281, 503, 8, 70, "Output"],
Cell[146139, 3291, 677, 14, 70, "Output"]
}, Open  ]],
Cell[146831, 3308, 1213, 30, 56, "Input"],
Cell[CellGroupData[{
Cell[148069, 3342, 1138, 29, 43, "Input"],
Cell[149210, 3373, 1634, 54, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150881, 3432, 638, 17, 27, "Input"],
Cell[151522, 3451, 999, 31, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152558, 3487, 300, 7, 27, "Input"],
Cell[152861, 3496, 583, 15, 70, "Output"]
}, Open  ]],
Cell[153459, 3514, 1700, 38, 56, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[155196, 3557, 150, 2, 18, "Subsubsection"],
Cell[CellGroupData[{
Cell[155371, 3563, 687, 19, 52, "Input"],
Cell[156061, 3584, 392, 7, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[156502, 3597, 100, 1, 18, "Subsubsection"],
Cell[156605, 3600, 538, 15, 52, "Input"],
Cell[CellGroupData[{
Cell[157168, 3619, 719, 19, 27, "Input"],
Cell[157890, 3640, 647, 17, 70, "Output"]
}, Open  ]],
Cell[158552, 3660, 289, 7, 27, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[158878, 3672, 104, 1, 18, "Subsubsection"],
Cell[CellGroupData[{
Cell[159007, 3677, 449, 11, 27, "Input"],
Cell[159459, 3690, 579, 9, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160075, 3704, 795, 16, 27, "Input"],
Cell[160873, 3722, 1049, 15, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161959, 3742, 1026, 21, 27, "Input"],
Cell[162988, 3765, 1048, 15, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164073, 3785, 1029, 21, 27, "Input"],
Cell[165105, 3808, 952, 14, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[166106, 3828, 111, 1, 18, "Subsubsection"],
Cell[166220, 3831, 1622, 33, 27, "Input"],
Cell[167845, 3866, 824, 22, 27, "Input"],
Cell[CellGroupData[{
Cell[168694, 3892, 524, 13, 27, "Input"],
Cell[169221, 3907, 144, 2, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[169414, 3915, 110, 1, 18, "Subsubsection"],
Cell[CellGroupData[{
Cell[169549, 3920, 791, 21, 49, "Input"],
Cell[170343, 3943, 404, 6, 70, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[170820, 3957, 23147, 434, 85, "Section"],
Cell[CellGroupData[{
Cell[193992, 4395, 2128, 61, 58, "Input"],
Cell[196123, 4458, 23131, 421, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219291, 4884, 140, 2, 27, "Input"],
Cell[219434, 4888, 653, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220124, 4904, 131, 1, 34, "Subsection"],
Cell[CellGroupData[{
Cell[220280, 4909, 583, 13, 27, "Input"],
Cell[220866, 4924, 521, 11, 70, "Message"],
Cell[221390, 4937, 512, 11, 70, "Message"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221939, 4953, 434, 9, 27, "Input"],
Cell[222376, 4964, 1157, 19, 70, "Message"],
Cell[223536, 4985, 17138, 494, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240711, 5484, 311, 9, 27, "Input"],
Cell[241025, 5495, 13893, 416, 70, "Output"]
}, Open  ]],
Cell[254933, 5914, 234, 5, 27, "Input"],
Cell[255170, 5921, 244, 5, 27, "Input"],
Cell[255417, 5928, 682, 14, 43, "Input"],
Cell[256102, 5944, 868, 19, 27, "Input"],
Cell[256973, 5965, 779, 19, 27, "Input"],
Cell[CellGroupData[{
Cell[257777, 5988, 537, 15, 27, "Input"],
Cell[258317, 6005, 1070, 18, 70, "Message"],
Cell[259390, 6025, 1283, 32, 70, "Output"]
}, Open  ]],
Cell[260688, 6060, 395, 9, 27, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[261120, 6074, 115, 1, 26, "Subsection"],
Cell[261238, 6077, 640, 14, 27, "Input"],
Cell[261881, 6093, 510, 12, 27, "Input"],
Cell[262394, 6107, 699, 15, 27, "Input"],
Cell[263096, 6124, 564, 13, 27, "Input"],
Cell[CellGroupData[{
Cell[263685, 6141, 271, 6, 27, "Input"],
Cell[263959, 6149, 757, 11, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264753, 6165, 241, 6, 27, "Input"],
Cell[264997, 6173, 210, 3, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265244, 6181, 239, 6, 27, "Input"],
Cell[265486, 6189, 243, 3, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265766, 6197, 857, 27, 52, "Input"],
Cell[266626, 6226, 504, 7, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267167, 6238, 666, 17, 27, "Input"],
Cell[267836, 6257, 3329, 100, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271202, 6362, 323, 8, 27, "Input"],
Cell[271528, 6372, 3211, 99, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274776, 6476, 1168, 28, 43, "Input"],
Cell[275947, 6506, 3474, 103, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279458, 6614, 481, 13, 52, "Input"],
Cell[279942, 6629, 3217, 100, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283196, 6734, 958, 21, 27, "Input"],
Cell[284157, 6757, 4423, 137, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288617, 6899, 954, 21, 27, "Input"],
Cell[289574, 6922, 4426, 137, 70, "Output"]
}, Open  ]],
Cell[294015, 7062, 407, 8, 27, "Input"],
Cell[294425, 7072, 188, 5, 27, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[294650, 7082, 238, 3, 26, "Subsection"],
Cell[294891, 7087, 596, 14, 27, "Input"],
Cell[295490, 7103, 2265, 56, 84, "Input"],
Cell[297758, 7161, 2407, 58, 84, "Input"],
Cell[CellGroupData[{
Cell[300190, 7223, 915, 24, 27, "Input"],
Cell[301108, 7249, 867, 13, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302012, 7267, 917, 24, 27, "Input"],
Cell[302932, 7293, 894, 14, 27, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[303875, 7313, 117, 1, 26, "Subsection"],
Cell[303995, 7316, 2456, 70, 90, "Input"],
Cell[CellGroupData[{
Cell[306476, 7390, 112, 1, 24, "Subsubsection"],
Cell[306591, 7393, 347, 8, 27, "Input"],
Cell[CellGroupData[{
Cell[306963, 7405, 1597, 43, 43, "Input"],
Cell[308563, 7450, 258, 4, 27, "Output"],
Cell[308824, 7456, 258, 4, 27, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[309131, 7466, 98, 1, 18, "Subsubsection"],
Cell[CellGroupData[{
Cell[309254, 7471, 1657, 39, 73, "Input"],
Cell[310914, 7512, 942, 18, 33, "Output"],
Cell[311859, 7532, 1033, 20, 45, "Output"],
Cell[312895, 7554, 966, 19, 33, "Output"],
Cell[313864, 7575, 1052, 21, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314953, 7601, 609, 18, 84, "Input"],
Cell[315565, 7621, 563, 11, 45, "Output"],
Cell[316131, 7634, 582, 12, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316750, 7651, 1489, 38, 43, "Input"],
Cell[318242, 7691, 688, 14, 33, "Output"],
Cell[318933, 7707, 712, 15, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[319682, 7727, 1372, 35, 43, "Input"],
Cell[321057, 7764, 772, 15, 33, "Output"],
Cell[321832, 7781, 798, 16, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322667, 7802, 1410, 35, 43, "Input"],
Cell[324080, 7839, 620, 13, 33, "Output"],
Cell[324703, 7854, 644, 14, 33, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[325396, 7874, 98, 1, 18, "Subsubsection"],
Cell[325497, 7877, 1103, 23, 43, "Input"],
Cell[CellGroupData[{
Cell[326625, 7904, 1624, 41, 43, "Input"],
Cell[328252, 7947, 1157, 20, 23, "Message"],
Cell[329412, 7969, 1104, 22, 43, "Output"],
Cell[330519, 7993, 1157, 20, 23, "Message"],
Cell[331679, 8015, 1128, 23, 43, "Output"]
}, Open  ]],
Cell[332822, 8041, 618, 13, 43, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[333477, 8059, 106, 1, 18, "Subsubsection"],
Cell[CellGroupData[{
Cell[333608, 8064, 895, 21, 43, "Input"],
Cell[334506, 8087, 1093, 17, 70, "Output"],
Cell[335602, 8106, 1093, 17, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336732, 8128, 1240, 29, 43, "Input"],
Cell[337975, 8159, 1118, 17, 70, "Output"],
Cell[339096, 8178, 1120, 17, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340253, 8200, 1245, 29, 43, "Input"],
Cell[341501, 8231, 1140, 17, 70, "Output"],
Cell[342644, 8250, 1140, 17, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[343833, 8273, 112, 1, 18, "Subsubsection"],
Cell[343948, 8276, 2110, 51, 43, "Input"],
Cell[346061, 8329, 2181, 53, 43, "Input"],
Cell[CellGroupData[{
Cell[348267, 8386, 1140, 26, 43, "Input"],
Cell[349410, 8414, 946, 13, 27, "Output"],
Cell[350359, 8429, 946, 13, 27, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[351354, 8448, 150, 2, 24, "Subsubsection"],
Cell[CellGroupData[{
Cell[351529, 8454, 1508, 35, 43, "Input"],
Cell[353040, 8491, 1045, 23, 43, "Output"],
Cell[354088, 8516, 1024, 22, 43, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[355161, 8544, 95, 1, 18, "Subsubsection"],
Cell[CellGroupData[{
Cell[355281, 8549, 1039, 29, 43, "Input"],
Cell[356323, 8580, 661, 19, 35, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[357045, 8606, 193, 2, 26, "Subsection"],
Cell[CellGroupData[{
Cell[357263, 8612, 367, 9, 27, "Input"],
Cell[357633, 8623, 335, 5, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358005, 8633, 352, 9, 27, "Input"],
Cell[358360, 8644, 415, 10, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358812, 8659, 768, 24, 52, "Input"],
Cell[359583, 8685, 316, 5, 27, "Output"]
}, Open  ]],
Cell[359914, 8693, 1693, 41, 94, "Input"],
Cell[CellGroupData[{
Cell[361632, 8738, 98, 1, 24, "Subsubsection"],
Cell[CellGroupData[{
Cell[361755, 8743, 1907, 49, 53, "Input"],
Cell[363665, 8794, 880, 15, 23, "Message"],
Cell[364548, 8811, 1483, 33, 56, "Output"],
Cell[366034, 8846, 880, 15, 23, "Message"],
Cell[366917, 8863, 1511, 34, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[368465, 8902, 2632, 65, 53, "Input"],
Cell[371100, 8969, 903, 16, 23, "Message"],
Cell[372006, 8987, 1419, 31, 56, "Output"],
Cell[373428, 9020, 903, 16, 23, "Message"],
Cell[374334, 9038, 1444, 32, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375815, 9075, 2858, 70, 56, "Input"],
Cell[378676, 9147, 933, 16, 23, "Message"],
Cell[379612, 9165, 1204, 20, 30, "Output"],
Cell[380819, 9187, 935, 16, 23, "Message"],
Cell[381757, 9205, 1228, 21, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383022, 9231, 2275, 57, 56, "Input"],
Cell[385300, 9290, 902, 16, 23, "Message"],
Cell[386205, 9308, 1138, 22, 33, "Output"],
Cell[387346, 9332, 904, 16, 23, "Message"],
Cell[388253, 9350, 1161, 23, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[389451, 9378, 2037, 50, 53, "Input"],
Cell[391491, 9430, 787, 14, 23, "Message"],
Cell[392281, 9446, 1107, 21, 33, "Output"],
Cell[393391, 9469, 787, 14, 23, "Message"],
Cell[394181, 9485, 1132, 22, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[395350, 9512, 904, 21, 43, "Input"],
Cell[396257, 9535, 821, 19, 33, "Output"],
Cell[397081, 9556, 821, 19, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[397939, 9580, 466, 9, 43, "Input"],
Cell[398408, 9591, 706, 15, 33, "Output"],
Cell[399117, 9608, 706, 15, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[399860, 9628, 766, 22, 88, "Input"],
Cell[400629, 9652, 672, 14, 33, "Output"],
Cell[401304, 9668, 672, 14, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[402013, 9687, 413, 13, 49, "Input"],
Cell[402429, 9702, 591, 13, 33, "Output"]
}, Open  ]],
Cell[403035, 9718, 2422, 69, 99, "Input"],
Cell[CellGroupData[{
Cell[405482, 9791, 1940, 53, 73, "Input"],
Cell[407425, 9846, 2404, 76, 103, "Output"],
Cell[409832, 9924, 2403, 76, 103, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[412272, 10005, 1203, 37, 43, "Input"],
Cell[413478, 10044, 1221, 40, 52, "Output"],
Cell[414702, 10086, 1219, 40, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[415958, 10131, 387, 10, 43, "Input"],
Cell[416348, 10143, 1012, 29, 33, "Output"],
Cell[417363, 10174, 1009, 29, 33, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[418421, 10209, 121, 1, 18, "Subsubsection"],
Cell[418545, 10212, 3427, 93, 104, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[422009, 10310, 150, 2, 24, "Subsubsection"],
Cell[CellGroupData[{
Cell[422184, 10316, 1324, 37, 94, "Input"],
Cell[423511, 10355, 558, 16, 43, "Output"],
Cell[424072, 10373, 537, 15, 43, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[424658, 10394, 100, 1, 18, "Subsubsection"],
Cell[424761, 10397, 874, 26, 96, "Input"],
Cell[CellGroupData[{
Cell[425660, 10427, 1240, 35, 43, "Input"],
Cell[426903, 10464, 623, 12, 23, "Message"],
Cell[427529, 10478, 434, 12, 43, "Output"],
Cell[427966, 10492, 626, 12, 23, "Message"],
Cell[428595, 10506, 456, 13, 43, "Output"]
}, Open  ]],
Cell[429066, 10522, 448, 11, 43, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[429551, 10538, 104, 1, 18, "Subsubsection"],
Cell[CellGroupData[{
Cell[429680, 10543, 706, 20, 43, "Input"],
Cell[430389, 10565, 601, 9, 70, "Output"],
Cell[430993, 10576, 599, 9, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[431629, 10590, 1081, 26, 43, "Input"],
Cell[432713, 10618, 1077, 16, 70, "Output"],
Cell[433793, 10636, 1077, 16, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[434907, 10657, 1405, 32, 43, "Input"],
Cell[436315, 10691, 1076, 16, 70, "Output"],
Cell[437394, 10709, 1078, 16, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[438509, 10730, 1409, 32, 43, "Input"],
Cell[439921, 10764, 973, 14, 70, "Output"],
Cell[440897, 10780, 975, 14, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[441921, 10800, 111, 1, 18, "Subsubsection"],
Cell[442035, 10803, 2403, 55, 43, "Input"],
Cell[444441, 10860, 1733, 47, 43, "Input"],
Cell[CellGroupData[{
Cell[446199, 10911, 777, 21, 43, "Input"],
Cell[446979, 10934, 142, 2, 27, "Output"],
Cell[447124, 10938, 144, 2, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[447329, 10947, 102, 1, 26, "Subsection"],
Cell[447434, 10950, 1484, 38, 43, "Input"],
Cell[448921, 10990, 1713, 43, 43, "Input"],
Cell[CellGroupData[{
Cell[450659, 11037, 629, 17, 43, "Input"],
Cell[451291, 11056, 209, 6, 35, "Output"],
Cell[451503, 11064, 230, 7, 35, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

